Localizing the Gardam unit: the support geometry of units in F_2[P] and its non-unique-product relatives

Gardam's counterexample to the Kaplansky unit conjecture is a unit of $\mathbb{F}_2[P]$, $P$ the Promislow group, with support of size $21$; Gardam asked whether $21$ is least possible. Over $\mathbb{F}_2$ the unit equation is a parity condition on a pair of supports, searchable over word balls. We upgrade two statements to machine-checked certificates: no support pair of sizes $\ge2$ lies in the radius-$3$ ball (a DRAT proof of a ball form of the Craven--Pappas theorem), and every nontrivial unit with supports in the radius-$4$ ball has total support at least $42$, confirming Gardam's expectation in ball-limited form. The relatives $H_4=F(3,4)$ and the Nielsen--Soelberg groups are swept with certificates; $G_3$ is Gardam's amalgam $S$, whose unit we localize into its radius-$4$ ball. $H_4$ resists the twisted-unitary ansatz through radius $6$ for every non-identity dihedral twist. An effective localization principle makes the least support of a nontrivial unit of $\mathbb{F}_2[P]$ computable in principle.

==> anc/README.txt <==
Ancillary for "Localizing the Gardam unit" (paper 3). Unpack at the repo root of
the companion papers' repository (promislow-nonup). Layout: src/ = exact group
models (promislow.py affine P; h4*.py; g{1,2,3}_model.py + their JSON tables in
results/) and all search/certification scripts; results/ = logs and witnesses
for every run reported in the paper, including the B(4) unit support pair
(unit_support_B4.txt), the theta-unitary sweep log, the 90-way size-split DRAT
sweep log (unit_mu_splits.log), the B(4) census cross-validation log
(unit_b4_census.log: 36 units, all (21,21), enumeration-complete), and the zoo
DRAT certification log (unit_zoo_drat.log: all ten small-ball statements for
H4, G1, G2, G3); tools/ = drat-trim source + build script. One-command audit of
the witness-side claims:
  cd src && python verify_paper3.py
DRAT certificates are regenerated (and re-checked by drat-trim) by:
  cd src && python unit_b3_drat.py 2; python unit_b3_drat.py 3
  cd src && python unit_mu_drat_splits_kissat.py 0 90   (requires kissat)
  cd src && python unit_zoo_drat.py {H4|G1|G2|G3} <r>   (requires kissat)

Added in this revision (r_u(G_3) = 4, Lemma 5.2 / Proposition 5.3): the script
src/g3_gardam_unit_localize.py re-derives, from scratch and solver-free, that
(i) Gardam's relators for the amalgam S of arXiv:2312.05240 Sec.4 are trivial in
our faithful G_3 model, (ii) the 29-term unit of his Theorem B is a nontrivial
unit of F_2[G_3] (209 product values, identity multiplicity 21, all others
even), and (iii) a two-sided translate of the pair (nu*, phi(nu)) has both
supports inside the radius-4 ball of G_3, total support 58. Its output is
results/g3_ru_localization.log, and the same computation is re-run as three of
the checks in src/verify_paper3.py.

Added in version 2 (2026-09-21): the twisted-unitary sweep of H_4 = F(3,4) at
radius 6 for all four twists induced by the dihedral symmetry of the cyclic
presentation (sigma, sigma^2, tau_0: x_i -> x_{4-i}^{-1}, tau_1: x_i -> x_{5-i}^{-1});
log results/h4_theta_b6_sweep_2026-08-07.log (glucose4 via python-sat, plain CNF
encoding; validation gates relators->1 / hom / theta(B)=B printed per instance),
and its independent re-run on 2026-09-21 (results/h4_theta_b6_recheck_*.log).
Reproduce with:
  cd src && python theta_unitary_sat.py H4 {sigma|sigma2|tau0|tau1} 6 glucose4
(sigma takes about an hour, the other three under a minute). verify_paper3.py now
also parses that log (check "H4: no theta-unitary unit in B(6) ...").


==> anc/results/AUDIT_verify_paper3_2026-09-21.log <==
[OK ] Gardam unit: 21 distinct support elements
[OK ] Gardam unit: radius profile {0:1,1:1,2:5,3:4,4:7,5:3} (max radius 5)
[OK ] B(4) unit witness file present
[OK ] B(4) unit: sizes (21,21)
[OK ] B(4) unit: both supports inside B(4)
[OK ] B(4) unit: char-2 unit parity condition (solver-free counting)
[OK ] DRAT generator (unit_b3_drat.py) present
[OK ] zoo search script (unit_zoo.py) present
[OK ] zoo DRAT generator (unit_zoo_drat.py) present
[OK ] zoo DRAT log present
[OK ] zoo theorems: all DRAT-certified (G1 r<=3, G2 r=1, G3 r<=3, H4 r<=3)
[OK ] H4 theta-unitary B(6) sweep log present
[OK ] H4: no theta-unitary unit in B(6) for sigma, sigma2, tau0, tau1 (gates True, all UNSAT)
[OK ] split-sweep log present
[OK ] m_u(P;4)>=42: all 90 size-splits UNSAT + DRAT VERIFIED, no failures
[OK ] B(4) census log present
[OK ] B(4) census: exactly 36 units, all (21,21), solver-free reverified, complete
[OK ] G3 = Gardam's amalgam S: both relators of [GardamC, S4] die in G3
[OK ] Gardam Thm B unit is a unit of F_2[G3] (209 values, id mult 21, rest even)
[OK ] r_u(G3)=4: translated pair is a unit with both supports in B(4), total 58

ALL PAPER-3 WITNESS-SIDE CLAIMS VERIFIED (solver-free).


==> anc/results/g1_model.json <==
{
"n": 32,
"S": 8,
"mtab": [ [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32 ], [ 2, 6, 1, 7, 8, 3, 14, 15, 4, 5, 16, 17, 18, 9, 10, 26, 27, 28, 11, 12, 13, 29, 30, 31, 32, 19, 20, 21, 25, 24, 23, 22 ], [ 3, 1, 6, 9, 10, 2, 4, 5, 14, 15, 19, 20, 21, 7, 8, 11, 12, 13, 26, 27, 28, 32, 31, 30, 29, 16, 17, 18, 22, 23, 24, 25 ], [ 4, 10, 11, 12, 1, 21, 3, 20, 22, 23, 24, 5, 2, 30, 29, 6, 9, 31, 32, 28, 27, 26, 13, 7, 8, 17, 16, 25, 14, 15, 19, 18 ], [ 5, 13, 7, 1, 12, 16, 24, 25, 17, 2, 3, 4, 23, 29, 30, 27, 26, 32, 31, 8, 6, 9, 10, 11, 28, 22, 21, 20, 15, 14, 18, 19 ], [ 6, 3, 2, 14, 15, 1, 9, 10, 7, 8, 26, 27, 28, 4, 5, 19, 20, 21, 16, 17, 18, 25, 24, 23, 22, 11, 12, 13, 32, 31, 30, 29 ], [ 7, 5, 16, 17, 2, 13, 1, 12, 29, 30, 31, 8, 6, 24, 25, 3, 4, 23, 22, 21, 20, 19, 18, 14, 15, 27, 26, 32, 9, 10, 11, 28 ], [ 8, 18, 14, 2, 17, 26, 31, 32, 27, 6, 1, 7, 30, 25, 24, 20, 19, 22, 23, 15, 3, 4, 5, 16, 21, 29, 13, 12, 10, 9, 28, 11 ], [ 9, 15, 19, 20, 3, 28, 6, 27, 32, 31, 30, 10, 1, 23, 22, 2, 14, 24, 25, 18, 17, 16, 21, 4, 5, 12, 11, 29, 7, 8, 26, 13 ], [ 10, 21, 4, 3, 20, 11, 30, 29, 12, 1, 6, 9, 31, 22, 23, 17, 16, 25, 24, 5, 2, 14, 15, 19, 18, 32, 28, 27, 8, 7, 13, 26 ], [ 11, 4, 21, 22, 23, 10, 12, 1, 30, 29, 32, 28, 27, 3, 20, 24, 5, 2, 17, 16, 25, 18, 19, 15, 14, 6, 9, 31, 26, 13, 7, 8 ], [ 12, 23, 24, 5, 4, 27, 11, 28, 26, 13, 7, 1, 10, 15, 14, 21, 22, 19, 18, 25, 16, 17, 2, 3, 20, 9, 6, 8, 30, 29, 32, 31 ], [ 13, 16, 5, 24, 25, 7, 29, 30, 1, 12, 27, 26, 32, 17, 2, 22, 21, 20, 3, 4, 23, 15, 14, 18, 19, 31, 8, 6, 28, 11, 10, 9 ], [ 14, 8, 26, 27, 6, 18, 2, 17, 25, 24, 23, 15, 3, 31, 32, 1, 7, 30, 29, 13, 12, 11, 28, 9, 10, 20, 19, 22, 4, 5, 16, 21 ], [ 15, 28, 9, 6, 27, 19, 23, 22, 20, 3, 2, 14, 24, 32, 31, 12, 11, 29, 30, 10, 1, 7, 8, 26, 13, 25, 18, 17, 5, 4, 21, 16 ], [ 16, 7, 13, 29, 30, 5, 17, 2, 24, 25, 22, 21, 20, 1, 12, 31, 8, 6, 27, 26, 32, 28, 11, 10, 9, 3, 4, 23, 19, 18, 14, 15 ], [ 17, 30, 31, 8, 7, 20, 16, 21, 19, 18, 14, 2, 5, 10, 9, 13, 29, 11, 28, 32, 26, 27, 6, 1, 12, 4, 3, 15, 24, 25, 22, 23 ], [ 18, 26, 8, 31, 32, 14, 25, 24, 2, 17, 20, 19, 22, 27, 6, 29, 13, 12, 1, 7, 30, 10, 9, 28, 11, 23, 15, 3, 21, 16, 5, 4 ], [ 19, 9, 28, 32, 31, 15, 20, 3, 23, 22, 25, 18, 17, 6, 27, 30, 10, 1, 12, 11, 29, 13, 26, 8, 7, 2, 14, 24, 16, 21, 4, 5 ], [ 20, 31, 30, 10, 9, 17, 19, 18, 16, 21, 4, 3, 15, 8, 7, 28, 32, 26, 13, 29, 11, 12, 1, 6, 27, 14, 2, 5, 23, 22, 25, 24 ], [ 21, 11, 10, 30, 29, 4, 22, 23, 3, 20, 17, 16, 25, 12, 1, 32, 28, 27, 6, 9, 31, 8, 7, 13, 26, 24, 5, 2, 18, 19, 15, 14 ], [ 22, 29, 32, 28, 11, 25, 21, 16, 18, 19, 15, 23, 4, 13, 26, 10, 30, 7, 8, 31, 9, 6, 27, 12, 1, 5, 24, 14, 3, 20, 17, 2 ], [ 23, 27, 12, 11, 28, 24, 15, 14, 5, 4, 21, 22, 19, 26, 13, 9, 6, 8, 7, 1, 10, 30, 29, 32, 31, 18, 25, 16, 20, 3, 2, 17 ], [ 24, 12, 27, 26, 13, 23, 5, 4, 15, 14, 18, 25, 16, 11, 28, 7, 1, 10, 9, 6, 8, 31, 32, 29, 30, 21, 22, 19, 17, 2, 3, 20 ], [ 25, 32, 29, 13, 26, 22, 18, 19, 21, 16, 5, 24, 14, 28, 11, 8, 31, 9, 10, 30, 7, 1, 12, 27, 6, 15, 23, 4, 2, 17, 20, 3 ], [ 26, 14, 18, 25, 24, 8, 27, 6, 31, 32, 29, 13, 12, 2, 17, 23, 15, 3, 20, 19, 22, 21, 16, 5, 4, 1, 7, 30, 11, 28, 9, 10 ], [ 27, 24, 23, 15, 14, 12, 26, 13, 11, 28, 9, 6, 8, 5, 4, 18, 25, 16, 21, 22, 19, 20, 3, 2, 17, 7, 1, 10, 31, 32, 29, 30 ], [ 28, 19, 15, 23, 22, 9, 32, 31, 6, 27, 12, 11, 29, 20, 3, 25, 18, 17, 2, 14, 24, 5, 4, 21, 16, 30, 10, 1, 13, 26, 8, 7 ], [ 29, 25, 22, 21, 16, 32, 13, 26, 28, 11, 10, 30, 7, 18, 19, 5, 24, 14, 15, 23, 4, 3, 20, 17, 2, 8, 31, 9, 1, 12, 27, 6 ], [ 30, 20, 17, 16, 21, 31, 10, 9, 8, 7, 13, 29, 11, 19, 18, 4, 3, 15, 14, 2, 5, 24, 25, 22, 23, 28, 32, 26, 12, 1, 6, 27 ], [ 31, 17, 20, 19, 18, 30, 8, 7, 10, 9, 28, 32, 26, 16, 21, 14, 2, 5, 4, 3, 15, 23, 22, 25, 24, 13, 29, 11, 27, 6, 1, 12 ], [ 32, 22, 25, 18, 19, 29, 28, 11, 13, 26, 8, 31, 9, 21, 16, 15, 23, 4, 5, 24, 14, 2, 17, 20, 3, 10, 30, 7, 6, 27, 12, 1 ] ],
"stab": [ [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ -1, 2, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 2, 0, 1 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 0, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, -1 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, -1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 1, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -6, 0, 1 ], [ 0, -1, 1, 0 ], [ 1, 1, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 1, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 2, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 1, 0 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 1, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, -1, 0, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 5, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 5, 1, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -2, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -2, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 2, 0, 1 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, -1, 0, 1 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, -1, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, -5, -1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, 5, 1, 1 ], [ 0, 1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 0, -2, -1, 0 ], [ 1, -1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 1, -7, -1, 1 ], [ 0, 2, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, -1, -1 ], [ 0, 2, 0, 0 ], [ 1, 2, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 7, -1, -1 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 1, 0 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -1, 1, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -3, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 0, 1, 1, 0 ], [ 1, 0, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -4, 0, 1 ], [ 1, 3, 1, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 1, -2, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, 3, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -3, -1, 0 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, -1, 0 ], [ 1, -5, -1, 1 ], [ 0, 2, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, -1 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -1, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 1, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 1, 4, 0, -1 ], [ 1, 5, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, -1, 1, -1 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 3, 1, 0 ], [ 0, 3, 1, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ -1, -1, 0, 1 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 3, 1, 1 ], [ 0, 3, 1, 1 ], [ -1, -2, 0, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 2, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 3, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 0, 4, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 4, 1, 0 ], [ -1, -1, 0, 1 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 1, 1, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 1, 3, 1, 1 ], [ 0, 3, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 2, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -2, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, -5, -1, 1 ], [ 0, 2, 0, 0 ], [ 1, 1, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ 1, -4, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 0, -7, -1, 1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, 1, 0, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ -1, -6, -1, 1 ], [ 0, -4, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -1, 0, 0 ], [ 0, -7, -1, 1 ], [ 1, -2, 0, 0 ], [ 0, -4, -1, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ -1, -2, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, -2, 0, 1 ], [ 0, -1, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 0, -3, 0, 1 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ -1, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ -1, 2, 1, 0 ], [ 0, -4, 0, 1 ], [ 1, 3, 1, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 6, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 3, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -2, 0, 1 ], [ 1, 5, 1, 1 ], [ 0, 1, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 3, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, 6, 1, 1 ], [ 0, -2, 0, 1 ], [ 0, 7, 1, 1 ], [ 0, 1, 0, 1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 0, -2, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 3, -1, 0 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ -1, 3, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 1, 0, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, 0, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ -1, 1, 0, 0 ], [ -1, 3, -1, 0 ], [ 0, 5, -1, -1 ], [ 1, 4, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, 0, -1, 0 ], [ 0, 5, -1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, -2, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, -3, 1, -1 ], [ 1, -3, 1, -1 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 1, 0 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, -2, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, -2, 0, 0 ], [ 2, -3, 1, 0 ], [ 1, 1, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, 0, 1, 0 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 2, 0, 0, -1 ], [ 1, -2, 1, 0 ], [ 1, -2, 0, 0 ], [ 1, -1, 1, 0 ], [ 1, 1, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, -3, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 3, 1, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -2, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, 3, 1, 1 ], [ 1, 3, 1, 0 ], [ 2, 2, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, 3, 1, 1 ], [ 0, -2, 0, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -2, 0, 0 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 1, -1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, 3, -1, -1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 1, 4, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, 4, -1, -1 ], [ 0, -1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -1, 0, 0 ], [ 1, 3, -1, -1 ], [ 1, -2, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -1, 0, 0 ], [ 0, 1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, -3, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -3, -1, 0 ], [ 0, 0, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, -3, -1, 0 ], [ 0, -2, -1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, -1, 0 ], [ -1, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 0, 1, 0, 0 ], [ 0, -3, -1, 0 ], [ 1, -7, -1, 1 ], [ 0, 0, -1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, -4, -1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, -1, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, -1, 0 ], [ 0, -1, -1, 0 ], [ 1, -5, -1, 1 ], [ 0, 2, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ 1, -2, -1, 0 ], [ 0, 2, 0, 0 ], [ 1, 2, 0, 1 ], [ 0, 2, -1, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 4, 0, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 4, 0, -1 ], [ 1, -3, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 0, 1, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 0, -1 ], [ 1, -3, 1, -1 ], [ 1, -2, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, 3, 0, -1 ], [ 0, -1, 1, -1 ] ] ],
"alpha": [ [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, 1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, -2, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, -2, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 4, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, -5, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, -3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, -6, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, -6, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, -3, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, -3, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 7, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, -1 ], [ 0, -1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, -3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, 4, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, -5, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, 0, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 4, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -4, 1, 0 ], [ 0, -4, 0, 1 ] ] ],
"cinv": [ 1, 3, 2, 5, 4, 6, 7, 11, 13, 10, 8, 12, 9, 16, 21, 14, 24, 19, 18, 23, 15, 25, 20, 17, 22, 26, 27, 28, 29, 30, 31, 32 ],
"hstar": [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ -1, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -2, 1, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -7, -1, 1 ] ],
"genX": [ 2, [ 0, 0, 0, 0 ] ],
"genXi": [ 3, [ 0, 0, 0, 0 ] ],
"genY": [ 4, [ 0, 0, 0, 0 ] ],
"genYi": [ 5, [ 0, 0, 0, 0 ] ],
"avals": [ [ 2, [ 0, 0, 0, 0 ] ], [ 4, [ 0, 0, 0, 0 ] ], [ 16, [ 0, 2, 0, 0 ] ], [ 24, [ 0, 1, 0, -1 ] ], [ 18, [ 0, 0, 0, 0 ] ], [ 24, [ 0, -1, 0, 0 ] ], [ 15, [ 0, 2, 0, 0 ] ], [ 2, [ 0, 1, 0, 0 ] ] ],
"T": [ [  ], [ 1 ], [ -1 ], [ 2 ], [ -2 ], [ 1, 1 ], [ 1, 2 ], [ 1, -2 ], [ -1, 2 ], [ -1, -2 ], [ 2, -1 ], [ 2, 2 ], [ -2, 1 ], [ 1, 1, 2 ], [ 1, 1, -2 ], [ 1, 2, -1 ], [ 1, 2, 2 ], [ 1, -2, 1 ], [ -1, 2, -1 ], [ -1, 2, 2 ], [ -1, -2, 1 ], [ 2, -1, 2 ], [ 2, -1, -2 ], [ 2, 2, -1 ], [ -2, 1, -2 ], [ 1, 1, 2, -1 ], [ 1, 1, 2, 2 ], [ 1, 1, -2, 1 ], [ 1, 2, -1, 2 ], [ 1, 2, -1, -2 ], [ 1, 2, 2, -1 ], [ 1, -2, 1, -2 ] ]
}


==> anc/results/g2_model.json <==
{
"n": 4,
"mtab": [ [ 1, 2, 3, 4 ], [ 2, 1, 4, 3 ], [ 3, 4, 1, 2 ], [ 4, 3, 2, 1 ] ],
"stab": [ [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 1 ], [ 4, -1, -2, -1 ] ], [ [ 0, 0, 0, 0 ], [ -1, 0, 1, 1 ], [ 0, 1, 0, 0 ], [ 0, -1, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 4, -2, -1, -1 ], [ 2, -1, 0, -1 ], [ 0, 0, 1, 0 ] ] ],
"alpha": [ [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 2, 0, -1, 0 ], [ 1, -3, 2, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 3, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 6, -3, -2, -1 ] ] ],
"cinv": [ 1, 2, 3, 4 ],
"hstar": [ [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, -1, 0 ] ],
"avals": [ [ 2, [ 0, 0, 0, 0 ] ], [ 2, [ 1, -1, 0, 0 ] ], [ 3, [ 0, 0, 0, 0 ] ], [ 3, [ 0, 1, -1, 0 ] ], [ 1, [ 1, -2, 1, 1 ] ], [ 4, [ 0, 0, 0, 0 ] ], [ 4, [ 0, -2, 1, 2 ] ], [ 1, [ 3, -1, -1, -1 ] ] ],
"T": [ [  ], [ 1 ], [ 3 ], [ 6 ] ],
"xcheck": [ [ [ -7, 6, 4, -7, 5, -1, 6, 2 ], 3, [ -1, 0, 1, 1 ] ], [ [ 4, 3, 8, -4, 2, -5 ], 4, [ 2, -1, -1, 1 ] ], [ [ -7, -4, -4, -8, -7, -2 ], 2, [ -1, -2, 0, -1 ] ], [ [ 5, 4, -7, 1, -5, 6, -4 ], 2, [ 5, -1, -3, -2 ] ], [ [ 2, -3, -4, 3, 8, -8, -4, -4, -8, -1 ], 3, [ 1, 0, -3, -1 ] ], [ [ -5, -3, -7, 2, 1 ], 2, [ 5, -3, -2, -2 ] ], [ [ 5, -1, 2, 5, -1, 7, -1, -4, -1 ], 1, [ 4, -9, 3, 3 ] ], [ [ -8, 4, -6, -4, -3, 4, 1 ], 3, [ 5, -10, 3, 2 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ -6, -6 ], 1, [ 0, 0, -1, 0 ] ], [ [ -2, -4, -4, 5, 4 ], 4, [ 0, -4, 2, 2 ] ], [ [ -7, 5, 2, 2, -6, 8, 6, -6, -3 ], 3, [ 1, -1, 0, 0 ] ], [ [ -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ -5, 7, -6, 6, 6, 8, 8, 3, 6 ], 2, [ 3, -1, 0, 0 ] ], [ [ 6, -3, 4, -5, -6, 3, 4, 3 ], 3, [ -1, -2, 3, 1 ] ], [ [ -4, -2, -4, -2 ], 1, [ -2, 1, -1, 0 ] ], [ [ 8, -3, -4, -5, 3, 3, -5 ], 1, [ 9, -6, -2, -3 ] ], [ [ 7, 5, 1, -1, 1, -7, -7, -2 ], 4, [ 0, 0, -1, 1 ] ], [ [ 8, 1, 3, 7, -7, -5, 4, 7 ], 3, [ 4, -3, 0, 1 ] ], [ [ -4, -6 ], 2, [ 0, -3, 1, 1 ] ], [ [ 5, -2, -1 ], 1, [ 1, -3, 1, 1 ] ], [ [ 3, -1, -5, -4 ], 2, [ -3, 0, 1, 1 ] ], [ [ 2, -3, 6 ], 1, [ 1, -2, 1, 1 ] ], [ [ -6, -2, -6, -2, -1, -2, 3, -1, -1, -2 ], 4, [ -7, 1, 1, 1 ] ], [ [ -2, 8, 1, -3, 7, 5, -7 ], 3, [ -1, 1, 0, 0 ] ], [ [ -2, -4 ], 4, [ -2, -1, 1, 1 ] ], [ [ -4, 5 ], 3, [ 4, -2, -2, -1 ] ], [ [ -6 ], 4, [ 0, 0, -1, 0 ] ], [ [ 8, 5, 5, 7, 6, 4 ], 3, [ 5, -6, 2, 3 ] ], [ [ -1, -7, 5, -8, 5, 4 ], 1, [ 3, 0, -2, -2 ] ], [ [ -4, 3, -8, 8 ], 1, [ 0, 1, -1, 0 ] ], [ [ -7, 7, -1, -3, -5, -8, -1, 1, 6 ], 1, [ -1, -2, 1, 1 ] ], [ [ 7, 8 ], 4, [ 3, -6, 2, 3 ] ], [ [ 6, -8, -5, 3, -1, -5 ], 1, [ 5, -4, -1, -2 ] ], [ [ 3, -6, -1, -5, 4, -2, -2 ], 3, [ -2, 0, 0, 0 ] ], [ [ -8, 7, -7 ], 1, [ -1, -1, 1, 1 ] ], [ [ 4, -8, 1, 3, -4, 8, -1, -8, -4, -2 ], 2, [ -3, 2, 0, -1 ] ], [ [ 4, -6, 3, -4, 7 ], 3, [ 0, -2, 1, 2 ] ], [ [ -4, 3, -1, -6, 8, 2, 7 ], 1, [ 3, 0, -2, -1 ] ], [ [ -4, 2, 8, -4, -1, -7, 1, 6, 1 ], 1, [ 6, -9, 2, 3 ] ], [ [ -3, -3, -4, 3 ], 1, [ 0, 0, -1, 0 ] ], [ [ -6, -4, -5, 2, -5, 7, 2, 8 ], 3, [ 6, -3, -3, -1 ] ], [ [ -2, 7, 5, -4, -2, -6, 7, 7, 3, 4 ], 3, [ 4, -3, 0, -1 ] ], [ [ 3, 8, -2, 5, -7, -7, 4, 3 ], 4, [ 0, -1, 1, 1 ] ], [ [ 7, 4, 8, -5 ], 2, [ 2, 1, -2, -1 ] ], [ [ 4, -7, -2 ], 1, [ 1, 1, -2, -1 ] ], [ [ 3, 8, -2, -3, -6 ], 3, [ 1, -3, 1, 0 ] ], [ [ -8, -1, -7, 7, 5 ], 2, [ 0, -4, 2, 2 ] ], [ [ 8, 6, -1, 6, 1, -1, -2, 8 ], 1, [ 8, -4, -2, -2 ] ], [ [ 4, 7, -7 ], 3, [ 0, 1, -1, 0 ] ], [ [ 3, -7, 5, -1, -7, -6, -5, 1 ], 2, [ -3, 0, 1, 1 ] ], [ [ -4, 7, -2, 3, 2, -7, -3 ], 3, [ 3, -2, -1, -2 ] ], [ [ -7, 3, 6, 6, -8, -8 ], 2, [ 8, -13, 3, 3 ] ], [ [ -2, 6, 5, -3 ], 1, [ 10, -6, -3, -2 ] ], [ [ -1, 4, 7 ], 1, [ 3, -1, -1, -1 ] ], [ [ 8 ], 1, [ 3, -1, -1, -1 ] ], [ [ -3, 8, -5, -2 ], 4, [ 3, -9, 3, 3 ] ], [ [ 2, 7, 6, -2, 8, -7, 3, -5, -8 ], 2, [ 7, -11, 3, 2 ] ], [ [ -4, -6, -7, 3, -6, 6, -1, -6 ], 3, [ -5, 2, 0, 1 ] ], [ [ -4 ], 3, [ 0, 0, -1, 0 ] ], [ [ 5, 6, -1, -2, -5 ], 4, [ 2, -6, 2, 2 ] ], [ [ -4, 5 ], 3, [ 4, -2, -2, -1 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ -5, -2, 7, 4, 1, 3, -3, 8, 8 ], 2, [ 5, -2, -1, -2 ] ], [ [ 3, -8, -3, 7, -2, 7, -6, -8 ], 3, [ 12, -9, -3, -3 ] ], [ [ 6, -8, 5, 2, 4, -2, -7, 8, 1 ], 4, [ 0, 1, 0, 0 ] ], [ [ -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ -2, 6 ], 3, [ 4, -2, -2, -1 ] ], [ [ -7, 4 ], 2, [ 0, -2, 1, 1 ] ], [ [ 1, 4, 7, 5, 6, -4, -7 ], 3, [ 3, -1, -1, 0 ] ], [ [ 8, -2, -3, 1, -1, -1, 4, -8, -5, -6 ], 4, [ 2, -2, -2, -1 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ 7, 3, -4, -6 ], 1, [ 2, -5, 2, 2 ] ], [ [ -2, 2, -5, 6, 1 ], 3, [ 7, -4, -2, -2 ] ], [ [ -8, 5, -5, 3, -8, -1, -2 ], 3, [ -3, 1, 0, 0 ] ], [ [ 1, 3, 2, -6, -2, 8, 8, 7, 7, -8 ], 1, [ 3, 0, -1, 0 ] ], [ [ 2, -2, -3, 2 ], 4, [ 0, -2, 1, 1 ] ], [ [ -8, 8, -1, 2, 1, -1, -2, 8 ], 2, [ 1, 0, -1, -1 ] ], [ [ -5, -7 ], 4, [ -3, 0, 1, 1 ] ], [ [ -2, -6, 1, 3, 6, 8 ], 3, [ 5, -3, -1, -1 ] ], [ [ -6, -6, 3, 2, -5, -5, -8, -6 ], 1, [ 1, -5, 1, 2 ] ], [ [ -6, 6, 2, 7, 5 ], 3, [ 3, -2, 0, 0 ] ], [ [ -6, -6, 8, 1, 7, -4 ], 1, [ 1, -1, 0, 0 ] ], [ [ -1, 8, 5, -1, 6, -3, 2, 2 ], 2, [ 0, 1, 0, -1 ] ], [ [ -1, -3, 6, 3, 4, 5, 6, -3, -8, -3 ], 4, [ 4, -10, 4, 3 ] ], [ [ -3, 1, -6, 7, -8, -5, 1, 4, -7 ], 4, [ 11, -18, 4, 4 ] ], [ [ 6, 2, 2, 7, 7, -4, 5 ], 2, [ 5, -2, -1, 0 ] ], [ [ 7, -3, 5, -3, -5, -4, 1, 8, 2 ], 2, [ -2, 0, 1, 2 ] ], [ [ -5, -2 ], 2, [ 1, -1, -1, -1 ] ], [ [ 3, 6, 5, -7, -3, -7, 6, -7, 5, -5 ], 4, [ 42, -53, 7, 7 ] ], [ [ 2, -2, -1, 5 ], 2, [ -1, -1, 1, 1 ] ], [ [ -7, 5, -8 ], 4, [ 0, -1, 0, 0 ] ], [ [ 1, -4, 5, -3, 6 ], 3, [ 7, -4, -2, -2 ] ], [ [ 5, -4, 4, -8, -2, -2, -7, 3, 6 ], 3, [ 3, -7, 2, 2 ] ], [ [ -6, -5, -4, -3, -2, -6, 7, -8 ], 3, [ -3, -1, 0, 1 ] ], [ [ -3, -3, -5, 3, -1, 4, -5, 7 ], 3, [ 1, -1, -1, -1 ] ], [ [ -8, 1, -5, 7, 7, -6, -2, 6, -6 ], 4, [ 0, -2, 1, 0 ] ], [ [ -3, 4, 5, -7, -1, 6, 3 ], 4, [ 6, -12, 4, 4 ] ], [ [ 7, -5, 7, -1, 8, -8, -1 ], 1, [ -2, 1, 0, 1 ] ], [ [ 3, -3, -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ 4, -8, 5 ], 3, [ 8, -4, -3, -2 ] ], [ [ 1, -6, -4, 7, -5 ], 4, [ -1, -3, 2, 2 ] ], [ [ -6, -1, -8, 5, -7, 3, -4, -7, 8, 6 ], 2, [ 19, -16, -4, -1 ] ], [ [ 2, 8 ], 2, [ 3, -1, -1, -1 ] ], [ [ -4, -4, -8, 3, 4, 3, 7 ], 2, [ 3, -5, 2, 0 ] ], [ [ -1, -2, -7, 2, -6, -8, 1, -8, -3, 6 ], 2, [ 19, -30, 6, 5 ] ], [ [ -1, 3, 8, -4 ], 2, [ -2, 1, 0, 1 ] ], [ [ -6, -4, 7 ], 3, [ 0, 0, -1, 0 ] ], [ [ 8, -5, -5, 6 ], 4, [ 11, -7, -3, -3 ] ], [ [ 2, -1, -5, -5, 8, -6, 7, 4, 1 ], 4, [ 37, -29, -6, -4 ] ], [ [ -7, -7, 5, -1, 8 ], 2, [ 0, -2, 1, 0 ] ], [ [ 4 ], 3, [ 0, 1, -1, 0 ] ], [ [ -5, 1, -3, -1, 5, 5, 8, -5 ], 3, [ 4, -2, -2, -1 ] ], [ [ -3 ], 3, [ 0, -1, 0, 0 ] ], [ [ -2, 8, 2, 2, 8, -5, -5 ], 2, [ 21, -15, -4, -4 ] ], [ [ 6, 1, 6, 5 ], 2, [ 2, -2, 1, 1 ] ], [ [ 4, -1, 4 ], 2, [ 0, 1, -1, 0 ] ], [ [ 8, -5, 8, -6, 1, 7, 5 ], 2, [ 21, -14, -4, -4 ] ], [ [ 8, 4, -6, 1 ], 1, [ 2, -1, 0, 0 ] ], [ [ -5, -7, -1 ], 3, [ -2, 0, 0, 0 ] ], [ [ -8, -2, 3, 6, 5, 1, 2, -3, -2 ], 4, [ 13, -19, 4, 4 ] ], [ [ -7, 5, 5, 1, -2, 8, 8, 6 ], 1, [ 5, -7, 3, 2 ] ], [ [ 8, -3, 8, -6 ], 2, [ 1, -4, 2, 1 ] ], [ [ -6 ], 4, [ 0, 0, -1, 0 ] ], [ [ 8, -4, 8, 6, -8 ], 2, [ 5, -7, 1, 2 ] ], [ [ 7, -7, 7, 5, -7, 7, -8, 6 ], 1, [ 0, 1, 0, 0 ] ], [ [ -6, 4 ], 2, [ 4, -2, -2, -1 ] ], [ [ 6, -5, 2, -3, -4, -8, 4 ], 1, [ 0, 1, -1, -1 ] ], [ [ -4, 5, -2 ], 4, [ 1, -1, -1, 0 ] ], [ [ -3, -4, 1, -6 ], 3, [ 2, -3, 0, -1 ] ], [ [ 7, -1, -6, 3, 8 ], 4, [ 8, -13, 3, 4 ] ], [ [ 5, 5 ], 1, [ 4, -6, 2, 2 ] ], [ [ -4, -8, -1, 7, 2, 1, -6, -3 ], 2, [ 12, -8, -4, -3 ] ], [ [ 5, -4, -6, 6, 6 ], 2, [ 1, -3, 1, 2 ] ], [ [ -4, 4, -6, -8, 6 ], 1, [ 1, 0, -1, -1 ] ], [ [ -8, -1, -4, -3, 4, -5, -5, 5, -6 ], 1, [ 3, -11, 4, 3 ] ], [ [ -7, 6, 7, -3 ], 2, [ 8, -14, 4, 3 ] ], [ [ -8, -2, -7 ], 3, [ -3, -1, 1, 2 ] ], [ [ -1, 4, 1, 7, -5, -4, 8 ], 4, [ -2, 1, 1, 0 ] ], [ [ 3, 4 ], 1, [ 0, 0, 1, 0 ] ], [ [ -4, 8, -4, 8, -4 ], 3, [ 3, -3, -1, 0 ] ], [ [ -1, 6, 8, -4, 1, 7, 1, -2, -5 ], 3, [ 0, -3, 2, 2 ] ], [ [ -4, 7, 3, -2, -8 ], 3, [ 8, -5, -3, -2 ] ], [ [ 5, 2, 1, 1, -4, 5, 3, 1, -7 ], 4, [ 5, -7, 3, 2 ] ], [ [ 5, 4, -8, -8, 3, 2 ], 2, [ 2, 1, -2, -1 ] ], [ [ -6, 5, -7, -3, -3, 7, -8 ], 4, [ 8, -6, -3, -2 ] ], [ [ 4, 5, -4, -1, -8, 5 ], 2, [ -1, -1, 1, 1 ] ], [ [ 1, 1, 6, -5, -4, -6 ], 3, [ 2, -1, -1, -1 ] ], [ [ -2, 1, 4, -8, 3, -6, -6 ], 1, [ 5, -2, -3, -1 ] ], [ [ 4, 2, 6 ], 1, [ 2, -2, 1, 1 ] ] ]
}


==> anc/results/g3_model.json <==
{
"n": 8,
"S": -8,
"mtab": [ [ 1, 2, 3, 4, 5, 6, 7, 8 ], [ 2, 6, 1, 7, 8, 3, 5, 4 ], [ 3, 1, 6, 8, 7, 2, 4, 5 ], [ 4, 7, 8, 6, 1, 5, 3, 2 ], [ 5, 8, 7, 1, 6, 4, 2, 3 ], [ 6, 3, 2, 5, 4, 1, 8, 7 ], [ 7, 5, 4, 3, 2, 8, 1, 6 ], [ 8, 4, 5, 2, 3, 7, 6, 1 ] ],
"stab": [ [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ -1, 4, 1 ], [ 0, -1, 1 ], [ -1, 1, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 1, 4, -1 ], [ 0, -1, -1 ], [ 1, 1, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ] ], [ [ 0, 0, 0 ], [ 1, 0, 0 ], [ 0, 1, 0 ], [ 1, -1, 0 ], [ 0, 0, 0 ], [ 1, 1, 0 ], [ 0, -1, 0 ], [ 1, 0, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, -1 ], [ 0, -1, 0 ], [ 0, 0, 0 ], [ 0, 1, -1 ], [ 0, -1, -1 ], [ 0, 0, -1 ], [ 0, 1, 0 ] ], [ [ 0, 0, 0 ], [ -1, 4, 1 ], [ 0, 0, 0 ], [ 0, -1, 1 ], [ -1, 1, 0 ], [ -1, 4, 1 ], [ -1, 3, 0 ], [ 0, -3, 1 ] ], [ [ 0, 0, 0 ], [ 0, 1, 0 ], [ -1, 0, 0 ], [ -1, -1, 0 ], [ 0, 0, 0 ], [ 0, 1, -1 ], [ 0, 1, 0 ], [ 0, 2, -1 ] ], [ [ 0, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ], [ 0, 0, 0 ], [ 0, 1, 1 ], [ 1, -1, 0 ], [ 1, -2, 0 ], [ 0, -1, 0 ] ] ],
"alpha": [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, 1 ] ], [ [ 0, 2, -1 ], [ 0, -1, 0 ], [ -1, 2, 0 ] ], [ [ 0, -2, -1 ], [ 0, -1, 0 ], [ -1, -2, 0 ] ], [ [ 0, 4, 1 ], [ 0, -1, 0 ], [ 1, 0, 0 ] ], [ [ 0, 0, 1 ], [ 0, -1, 0 ], [ 1, 4, 0 ] ], [ [ 1, -4, 0 ], [ 0, 1, 0 ], [ 0, -4, 1 ] ], [ [ -1, -2, 0 ], [ 0, 1, 0 ], [ 0, 2, -1 ] ], [ [ -1, 2, 0 ], [ 0, 1, 0 ], [ 0, -2, -1 ] ] ],
"cinv": [ 1, 3, 2, 5, 4, 6, 7, 8 ],
"hstar": [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 1, 4, -1 ], [ 0, -1, 0 ], [ 0, 1, 0 ] ],
"genX": [ 2, [ 0, 0, 0 ] ],
"genXi": [ 3, [ 0, 0, 0 ] ],
"genY": [ 4, [ 0, 0, 0 ] ],
"genYi": [ 5, [ 0, 0, 0 ] ],
"T": [ [  ], [ 1 ], [ -1 ], [ 2 ], [ -2 ], [ 1, 1 ], [ 1, 2 ], [ 1, -2 ] ]
}


==> anc/results/g3_ru_localization.log <==
=== r_u(G_3) = 4 : localizing Gardam Theorem B's unit ===

[1] Gardam's relators evaluated in our faithful G_3 model:
    (xy)^2 (xy^-1)^2       = e  : True
    (yx)^2 (yx^-1)^2       = e  : True

[2] phi (x -> y, y -> x^-1) preserves the relators:
    phi((xy)^2 (xy^-1)^2      ) = e  : True
    phi((yx)^2 (yx^-1)^2      ) = e  : True

[3] |supp nu| = 29, distinct in model = 29
    nu * phi(nu)^* : 209 distinct values, identity multiplicity 21, all others even: True
    => nontrivial unit of F_2[G_3] : True

[4] |B(r)| of G_3, r = 0..7 : [1, 5, 17, 53, 135, 299, 593, 1069]
    radius profile of supp nu as written : [(1, 4), (2, 6), (3, 8), (4, 6), (5, 4), (6, 1)]

[5] the pairing (nu^*, phi(nu)) : 209 distinct values, identity multiplicity 21, all others even: True
    best two-sided translate radius : 4
    translated pair re-checked : 209 distinct values, identity multiplicity 21, all others even: True
    both supports inside B(4) : True
    total support = 58

=== VERDICT ===
F_2[G_3] has a nontrivial unit with both supports in B(4), total support 58.
Together with the certified absence of a unit with both supports in B(3), this gives r_u(G_3) = 4.
ALL CHECKS PASSED: True


==> anc/results/h4_theta_b6_recheck_2026-09-21.log <==
### 2026-09-21 07:45:13 H4 tau0 r=6 glucose4
H4 B(6) pool 1067, theta=tau0 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (32s): no tau0-unitary unit with support in B(6) [ansatz-limited]
### 2026-09-21 07:45:56 H4 tau1 r=6 glucose4
H4 B(6) pool 1067, theta=tau1 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (25s): no tau1-unitary unit with support in B(6) [ansatz-limited]
### 2026-09-21 07:46:30 H4 sigma2 r=6 glucose4
H4 B(6) pool 1067, theta=sigma2 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (35s): no sigma2-unitary unit with support in B(6) [ansatz-limited]
### DONE 2026-09-21 07:47:14


==> anc/results/h4_theta_b6_recheck_sigma_2026-09-21.log <==
### 2026-09-21 07:47:26 H4 sigma r=6 glucose4
H4 B(6) pool 1067, theta=sigma [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (1973s): no sigma-unitary unit with support in B(6) [ansatz-limited]
### DONE 2026-09-21 08:20:29


==> anc/results/h4_theta_b6_sweep_2026-08-07.log <==
H4 B(6) pool 1067, theta=sigma [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (3887s): no sigma-unitary unit with support in B(6) [ansatz-limited]
H4 B(6) pool 1067, theta=sigma2 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (45s): no sigma2-unitary unit with support in B(6) [ansatz-limited]
H4 B(6) pool 1067, theta=tau0 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (46s): no tau0-unitary unit with support in B(6) [ansatz-limited]
H4 B(6) pool 1067, theta=tau1 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 2268753 vars, 7938361 clauses
  UNSAT (38s): no tau1-unitary unit with support in B(6) [ansatz-limited]


==> anc/results/theta_overnight.log <==
P B(5) pool 147, theta=phi1 [glucose4]: relators->1 True, hom True, theta(B)=B True
  CNF: 42815 vars, 149187 clauses
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
Traceback (most recent call last):
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 115, in <module>
    main()
  File "/Users/moe/promislow-nonup/src/theta_unitary_cms.py", line 21, in main
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
IndexError: list index out of range
H4 B(4) pool 283, theta=sigma2 [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 80929 aux + 80089 vars, 240821 clauses, 2890 native XOR constraints
  UNSAT (1s): no sigma2-unitary unit with support in B(4) [ansatz-limited]
H4 B(4) pool 283, theta=id [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 80929 aux + 80089 vars, 240821 clauses, 2890 native XOR constraints
H4 B(5) pool 579, theta=sigma [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 336969 aux + 335241 vars, 1006869 clauses, 6420 native XOR constraints
  UNSAT (66s): no sigma-unitary unit with support in B(5) [ansatz-limited]
H4 B(5) pool 579, theta=sigma2 [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 336969 aux + 335241 vars, 1006869 clauses, 6420 native XOR constraints
  UNSAT (4s): no sigma2-unitary unit with support in B(5) [ansatz-limited]
P B(5) pool 147, theta=phi0 [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 22041 aux + 21609 vars, 65109 clauses, 982 native XOR constraints
  UNSAT (0s): no phi0-unitary unit with support in B(5) [ansatz-limited]
P B(6) pool 239, theta=phi1 [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 57829 aux + 57121 vars, 171829 clauses, 1648 native XOR constraints
H4 B(4) pool 283, theta=id [cryptominisat x8]: relators->1 True, hom True, theta(B)=B True
  model: 80929 aux + 80089 vars, 240821 clauses, 2890 native XOR constraints


==> anc/results/theta_unit_P_phi1_B5.txt <==
# theta-unitary unit of F2[P], theta=phi1, supp in B(5)
A:
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (0, -1, 1))
((1, 1, 1), (2, 0, 0))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((1, 1, 1), (-2, 0, 0))
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (-1, 2, -1))
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 2, 1))
((1, 1, 1), (0, 2, 0))
((-1, -1, 1), (-1, 0, 1))
((-1, -1, 1), (1, 0, 1))
((1, 1, 1), (0, -2, 0))
((-1, 1, -1), (2, -1, -1))
((1, -1, -1), (1, -1, 0))
((-1, 1, -1), (-2, 1, -1))
((1, -1, -1), (-1, 3, 0))
((1, 1, 1), (0, 0, 2))
((1, -1, -1), (1, 1, -2))
((1, -1, -1), (-1, 1, -2))


==> anc/results/unit_b4_census.log <==
  6 units so far (157s)
  12 units so far (284s)
  18 units so far (643s)
  24 units so far (939s)
  30 units so far (1655s)
  36 units so far (2387s)

TOTAL units in B(4)^2 (enumeration complete, final UNSAT): 36
all parity-reverified solver-free: True
support-size multiset: {(21, 21): 36}
units whose inverse-support also appears as a unit-support: 36/36
DLNV census (arXiv:2603.22640 §3.4) says exactly 36 -- match: True
(2460s total)


==> anc/results/unit_mu_splits.log <==
pool 83; 90 splits (a<=b, odd, total<=40); starting at 0
[0] (3,3): UNSAT, drat-trim VERIFIED (54s)
[1] (3,5): UNSAT, drat-trim VERIFIED (51s)
[2] (3,7): UNSAT, drat-trim VERIFIED (58s)
[3] (3,9): UNSAT, drat-trim VERIFIED (64s)
[4] (3,11): UNSAT, drat-trim VERIFIED (65s)
[5] (3,13): UNSAT, drat-trim VERIFIED (73s)
[6] (3,15): UNSAT, drat-trim VERIFIED (68s)
[7] (3,17): UNSAT, drat-trim VERIFIED (70s)
[8] (3,19): UNSAT, drat-trim VERIFIED (69s)
[9] (3,21): UNSAT, drat-trim VERIFIED (68s)
[10] (3,23): UNSAT, drat-trim VERIFIED (74s)
[11] (3,25): UNSAT, drat-trim VERIFIED (58s)
[12] (3,27): UNSAT, drat-trim VERIFIED (55s)
[13] (3,29): UNSAT, drat-trim VERIFIED (65s)
[14] (3,31): UNSAT, drat-trim VERIFIED (59s)
[15] (3,33): UNSAT, drat-trim VERIFIED (57s)
[16] (3,35): UNSAT, drat-trim VERIFIED (54s)
[17] (3,37): UNSAT, drat-trim VERIFIED (50s)
[18] (5,5): UNSAT, drat-trim VERIFIED (475s)
[19] (5,7): UNSAT, drat-trim VERIFIED (455s)
[20] (5,9): UNSAT, drat-trim VERIFIED (429s)
[21] (5,11): UNSAT, drat-trim VERIFIED (1719s)
[note] switching to kissat runner; [30] (5,29) already VERIFIED by kissat test (241s, proof 334MB)
kissat runner: pool 83; splits [22,30) of 90
[22] (5,13): UNSAT, drat-trim VERIFIED (proof 540 MB, 340s)
[23] (5,15): UNSAT, drat-trim VERIFIED (proof 670 MB, 424s)
[24] (5,17): UNSAT, drat-trim VERIFIED (proof 539 MB, 352s)
[25] (5,19): UNSAT, drat-trim VERIFIED (proof 521 MB, 337s)
[26] (5,21): UNSAT, drat-trim VERIFIED (proof 509 MB, 314s)
[27] (5,23): UNSAT, drat-trim VERIFIED (proof 402 MB, 276s)
[28] (5,25): UNSAT, drat-trim VERIFIED (proof 490 MB, 314s)
[29] (5,27): UNSAT, drat-trim VERIFIED (proof 452 MB, 290s)
splits [22,30) ALL UNSAT + DRAT VERIFIED.
kissat runner: pool 83; splits [31,90) of 90
[31] (5,31): UNSAT, drat-trim VERIFIED (proof 433 MB, 258s)
[32] (5,33): UNSAT, drat-trim VERIFIED (proof 299 MB, 196s)
[33] (5,35): UNSAT, drat-trim VERIFIED (proof 239 MB, 154s)
[34] (7,7): UNSAT, drat-trim VERIFIED (proof 1043 MB, 657s)
[35] (7,9): UNSAT, drat-trim VERIFIED (proof 1147 MB, 705s)
[36] (7,11): UNSAT, drat-trim VERIFIED (proof 1059 MB, 654s)
[37] (7,13): UNSAT, drat-trim VERIFIED (proof 998 MB, 646s)
[38] (7,15): UNSAT, drat-trim VERIFIED (proof 949 MB, 624s)
[39] (7,17): UNSAT, drat-trim VERIFIED (proof 983 MB, 625s)
[40] (7,19): UNSAT, drat-trim VERIFIED (proof 784 MB, 529s)
[41] (7,21): UNSAT, drat-trim VERIFIED (proof 919 MB, 599s)
[42] (7,23): UNSAT, drat-trim VERIFIED (proof 777 MB, 524s)
[43] (7,25): UNSAT, drat-trim VERIFIED (proof 698 MB, 446s)
[44] (7,27): UNSAT, drat-trim VERIFIED (proof 538 MB, 376s)
[45] (7,29): UNSAT, drat-trim VERIFIED (proof 542 MB, 347s)
[46] (7,31): UNSAT, drat-trim VERIFIED (proof 455 MB, 293s)
[47] (7,33): UNSAT, drat-trim VERIFIED (proof 463 MB, 293s)
[48] (9,9): UNSAT, drat-trim VERIFIED (proof 1261 MB, 791s)
[49] (9,11): UNSAT, drat-trim VERIFIED (proof 1060 MB, 708s)
[50] (9,13): UNSAT, drat-trim VERIFIED (proof 1175 MB, 797s)
[51] (9,15): UNSAT, drat-trim VERIFIED (proof 1136 MB, 752s)
[52] (9,17): UNSAT, drat-trim VERIFIED (proof 1002 MB, 699s)
[53] (9,19): UNSAT, drat-trim VERIFIED (proof 1048 MB, 702s)
[54] (9,21): UNSAT, drat-trim VERIFIED (proof 1051 MB, 692s)
[55] (9,23): UNSAT, drat-trim VERIFIED (proof 919 MB, 605s)
[56] (9,25): UNSAT, drat-trim VERIFIED (proof 801 MB, 565s)
[57] (9,27): UNSAT, drat-trim VERIFIED (proof 664 MB, 462s)
[58] (9,29): UNSAT, drat-trim VERIFIED (proof 604 MB, 431s)
[59] (9,31): UNSAT, drat-trim VERIFIED (proof 564 MB, 401s)
[60] (11,11): UNSAT, drat-trim VERIFIED (proof 1000 MB, 741s)
[61] (11,13): UNSAT, drat-trim VERIFIED (proof 1258 MB, 866s)
[62] (11,15): UNSAT, drat-trim VERIFIED (proof 1086 MB, 760s)
[63] (11,17): UNSAT, drat-trim VERIFIED (proof 1025 MB, 703s)
[64] (11,19): UNSAT, drat-trim VERIFIED (proof 1002 MB, 721s)
[65] (11,21): UNSAT, drat-trim VERIFIED (proof 893 MB, 659s)
[66] (11,23): UNSAT, drat-trim VERIFIED (proof 873 MB, 630s)
[67] (11,25): UNSAT, drat-trim VERIFIED (proof 872 MB, 651s)
[68] (11,27): UNSAT, drat-trim VERIFIED (proof 710 MB, 505s)
[69] (11,29): UNSAT, drat-trim VERIFIED (proof 610 MB, 442s)
[70] (13,13): UNSAT, drat-trim VERIFIED (proof 1081 MB, 785s)
[71] (13,15): UNSAT, drat-trim VERIFIED (proof 1153 MB, 840s)
[72] (13,17): UNSAT, drat-trim VERIFIED (proof 1045 MB, 762s)
[73] (13,19): UNSAT, drat-trim VERIFIED (proof 1029 MB, 746s)
[74] (13,21): UNSAT, drat-trim VERIFIED (proof 868 MB, 653s)
[75] (13,23): UNSAT, drat-trim VERIFIED (proof 978 MB, 724s)
[76] (13,25): UNSAT, drat-trim VERIFIED (proof 875 MB, 638s)
[77] (13,27): UNSAT, drat-trim VERIFIED (proof 826 MB, 582s)
[78] (15,15): UNSAT, drat-trim VERIFIED (proof 1068 MB, 816s)
[79] (15,17): UNSAT, drat-trim VERIFIED (proof 1179 MB, 818s)
[80] (15,19): UNSAT, drat-trim VERIFIED (proof 1106 MB, 796s)
[81] (15,21): UNSAT, drat-trim VERIFIED (proof 1065 MB, 791s)
[82] (15,23): UNSAT, drat-trim VERIFIED (proof 957 MB, 732s)
[83] (15,25): UNSAT, drat-trim VERIFIED (proof 911 MB, 659s)
[84] (17,17): UNSAT, drat-trim VERIFIED (proof 1200 MB, 855s)
[85] (17,19): UNSAT, drat-trim VERIFIED (proof 1076 MB, 775s)
[86] (17,21): UNSAT, drat-trim VERIFIED (proof 1063 MB, 790s)
[87] (17,23): UNSAT, drat-trim VERIFIED (proof 915 MB, 657s)
[88] (19,19): UNSAT, drat-trim VERIFIED (proof 1021 MB, 760s)
[89] (19,21): UNSAT, drat-trim VERIFIED (proof 866 MB, 665s)
splits [31,90) ALL UNSAT + DRAT VERIFIED.
=== KISSAT SWEEP COMPLETE ===
kissat runner: pool 83; splits [30,31) of 90
kissat runner: pool 83; splits [30,31) of 90
[30] (5,29): UNSAT, drat-trim VERIFIED (proof 334 MB, 228s)
splits [30,31) ALL UNSAT + DRAT VERIFIED.


==> anc/results/unit_support_B4.txt <==
# F2[P] nontrivial-unit support pair in B(4), |A|=21 |B|=21
A:
((-1, -1, 1), (-1, 2, 1))
((-1, -1, 1), (1, 0, -1))
((-1, -1, 1), (1, 2, -1))
((-1, -1, 1), (3, 0, 1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-1, 1, 0))
((1, -1, -1), (1, -1, 0))
((1, -1, -1), (1, 1, 2))
((1, -1, -1), (1, 3, 0))
((1, -1, -1), (3, 1, 0))
((1, 1, 1), (0, 0, 2))
((1, 1, 1), (0, 2, 0))
((1, 1, 1), (2, -2, 0))
((1, 1, 1), (2, 0, 2))
B:
((-1, -1, 1), (-1, 0, -1))
((-1, -1, 1), (1, 0, 1))
((-1, -1, 1), (1, 2, 1))
((-1, -1, 1), (3, 2, -1))
((-1, 1, -1), (0, -1, -1))
((-1, 1, -1), (0, -1, 1))
((-1, 1, -1), (0, 1, -1))
((-1, 1, -1), (0, 1, 1))
((-1, 1, -1), (2, -1, -1))
((-1, 1, -1), (2, -1, 1))
((-1, 1, -1), (2, 1, -1))
((-1, 1, -1), (2, 1, 1))
((1, -1, -1), (-3, 1, 0))
((1, -1, -1), (-1, -1, 0))
((1, -1, -1), (-1, 1, 2))
((1, -1, -1), (-1, 3, 0))
((1, -1, -1), (1, 1, 0))
((1, 1, 1), (-2, -2, 0))
((1, 1, 1), (-2, 0, -2))
((1, 1, 1), (0, 0, -2))
((1, 1, 1), (0, 2, 0))


==> anc/results/unit_support_summary.log <==
Ladder #6: unit-support geometry of F2[P]  (2026-07-16, src/unit_support_min.py + gardam_unit.py)

KEY IDENTITY (char 2): alpha*beta=1 in F2[P] <=> supports (A,B) satisfy
  [every product != 1 has EVEN multiplicity] and [1 has ODD multiplicity].
P amenable => F2[P] directly finite => right inverse = two-sided unit, so the
parity condition is necessary AND sufficient. Sound cuts: |A|,|B| odd (augmentation),
>=3 (size 1 = trivial units). => m_u(P; r) computable by exact CP-SAT over B(r).

RESULTS:
 (T1) B(2) (pool 17):  INFEASIBLE (0s)  => no nontrivial unit of F2[P] with both supports in B(2).
 (T2) B(3) (pool 41):  INFEASIBLE (6s)  => same for B(3).
      [Craven-Pappas had L<=3 in the dihedral-length sense; these are word-ball statements,
       cf. their Thm 12.1 "Promislow's set supports no unit".]
 (T3) Gardam's unit TRANSCRIBED exactly (21 elements, distinct) into the affine model;
      word-radius profile {0:1,1:1,2:5,3:4,4:7,5:3} => supp(alpha) c= B(5), max radius 5.
 (T4) INDEPENDENT unit re-proof: fixing A=supp(alpha), CP-SAT finds a right inverse
      |B|=21 in B(6) -- OPTIMAL (so 21 is the MINIMUM support of alpha^-1) -- parity
      re-verified solver-free, radius profile {0:1,1:2,2:5,3:2,4:7,5:4} c= B(5).
      => Gardam Thm A re-proven end-to-end by an independent exact pipeline (1s).
 (T5) => unit localization radius r_u(P) := min{r: a nontrivial unit lives in B(r)^2}
      is in {4,5}. B(4) (pool 83) search RUNNING: INFEASIBLE => r_u(P)=5 (Gardam's
      unit is ball-minimal); SAT with total < 42 => NEW smaller counterexample.

CONTEXT GOLD (from Gardam's paper, p.3):
 - Gardam explicitly: "It appears plausible that non-trivial units in F2[P] always
   have support of cardinality at least 21" -- OUR m_u PROGRAM IS EXACTLY HIS OPEN
   QUESTION, ball-limited. [DH15 Prop 4.12] rules out |A|=3 with |B|<=11 and (5,5)
   in ANY torsion-free group.
 - "The zero divisor conjecture is known for P" (elementary amenable) => ladder #8's
   example is SETTLED: P itself is a proven "UPP fails but zero-divisor holds" group.
   The open content of #8 is finer (e.g. characterize the gap / non-amenable cases).
 - Unit-vs-nonUP comparison in the same ball metric: m_2(P)=24 (plain two-sided
   non-UP, B(3)) vs unit pairs needing radius >=4 and total ~42: the unit parity
   condition is far more rigid than mere non-uniqueness.

 (T5') DECIDED: B(4) (pool 83) is FEASIBLE -- an explicit nontrivial unit of F2[P]
       with BOTH supports in B(4), sizes (21,21), parity re-verified solver-free
       (results/unit_support_B4.txt, 2489s). Combined with (T2):
         ** r_u(P) = 4 exactly ** (no unit in B(3)^2; one exists in B(4)^2).
       Gardam's alpha has max word-radius 5, so it does NOT sit in B(4): the B(4)
       unit is in ball-minimal position, Gardam's is not.
 (T6) Equivalence sweep: the B(4) unit is NOT of the form g*alpha^{+-1}*h for
      g,h in B(7), nor the tau(x<->y)-twist of such. Caveats (honest): g,h beyond
      B(7) and further Aut(P) elements not swept, so "essentially new unit" is NOT
      claimed -- what is proven is its existence in B(4)^2 and non-equivalence under
      the swept transformations.
 (T7) The free minimization landed on sizes (21,21) without being told 21 --
      consistent with Gardam's "plausible >= 21" (m_u(P;4) <= 42; lower bound from
      the run is only 7, so ball-limited minimality of 42 remains OPEN).

ZOO SWEEP (src/unit_zoo.py, same parity identity; all groups amenable => directly
finite => condition necessary AND sufficient). New theorems, all INFEASIBLE:
  F2[H4]: no nontrivial unit with both supports in B(1) or B(2).   [B(3) running]
  F2[G1]: none in B(1), B(2), B(3).
  F2[G2]: none in B(1).                                            [B(2) pool133 pending]
  F2[G3]: none in B(1), B(2), B(3).
Landscape so far: r_u(P)=4; r_u(H4)>=3(pending); r_u(G1)>=4; r_u(G2)>=2; r_u(G3)>=4.
To our knowledge the H4/G1/G2/G3 unit-localization data is new territory (Gardam's
construction is P-specific; literature check REQUIRED before any novelty claim).
 UPDATE: F2[H4] B(3) DECIDED: INFEASIBLE (pool 119, 1081s) => no nontrivial unit of
 F2[H4] with both supports in B(3); r_u(H4) >= 4 = P's resistance depth. Head-to-head
 comparison point: does H4 B(4) (pool 283) contain a unit? (heavy, queued).

 (T9) ** m_u(P; 4) = 42 EXACTLY ** (2929s INFEASIBLE for total <= 40, + the explicit
      (21,21) unit in B(4)). First minimality theorem for unit supports in F2[P]
      beyond the global small cases of [DH15]: within B(4), Gardam's "plausible
      >= 21" holds in the total form -- no nontrivial unit has support total < 42.
      (Whether total 42 forces the (21,21) split is not established; the witness
      attains it.) Epistemic status: CP-SAT INFEASIBLE (same tier as our other
      non-existence claims; DRAT re-derivation is the natural upgrade).

SESSION SCORE (#6, one evening, all machine-verified):
  r_u(P)=4 exact | m_u(P;4)=42 exact | Gardam Thm A re-proven independently (1s)
  | B(4) unit not a swept-translate of Gardam's | F2[H4] unit-free in B(1..3)
  | F2[G1] B(1..3) | F2[G2] B(1) | F2[G3] B(1..3).
  Next: H4 B(4) head-to-head (pool 283, heavy); DRAT certificates for the two
  decisive INFEASIBLEs (B(3) no-unit, B(4) total<=40); literature sweep before
  any novelty claim; then write-up as the #6 paper seed ("unit-support geometry
  of the non-UP zoo").

LITERATURE SWEEP (2026-07-16 night, novelty verdict for the #6 results):
 - Gardam's computational record on unit search = Bonn lecture notes (search over a
   147-element candidate pool via SAT, using the theta-unitary ansatz / "2 out of 4
   cosets" lemma to shrink the space) + "Group ring units in SAT" (SAT Competition
   2022 benchmark abstract, not peer-reviewed). NO published: exhaustive unrestricted
   non-existence at small radii; minimality of the 21/42 support; searches in other
   torsion-free non-UP groups. Residual check: the SAT Comp 2022 abstract itself.
 - Follow-ups arXiv:2212.11334 (units are twisted unitary; symmetry explanation) and
   arXiv:2303.02823 (virtually abelian structure, division-algebra embedding,
   existence criterion): no overlap with our quantitative theorems.
 - *** arXiv:2312.05240 (Gardam): "The Kaplansky unit conjecture for group rings is
   false in characteristic zero." => the unit conjecture is now dead in ALL
   characteristics. (Corrects our earlier session statement that char 0 was open.)
   Remaining unit-side content is exactly the QUANTITATIVE geometry we are doing
   (minimal supports, localization radii, which groups) -- plus zero divisor and
   idempotent, which remain open in general but are proven on our amenable zoo.
 VERDICT: our r_u(P)=4, m_u(P;4)=42, the B(2)/B(3) no-unit theorems, and the
 H4/G1/G2/G3 sweeps appear NEW as stated (ball-limited, unrestricted search,
 machine-verified), subject to the one residual check above.

 (T10) DRAT CERTIFICATION (src/unit_b3_drat.py, XOR-chain CNF of the parity model,
       glucose4 + drat-trim): the no-unit theorems for B(2) (instant) and B(3)
       (10s, 68789-line proof) are now machine-checked, in the UNRESTRICTED form
       (only |A|,|B| >= 2; no parity-of-size cuts). Combined with the solver-free
       verified explicit unit in B(4):
       ** r_u(P) = 4 is certified end-to-end at the zero-trust level. **
       (The remaining CP-SAT-tier statement is the m_u(P;4)=42 minimality; its
       CNF is the same construction + cardinality <= 40, queued as heavy.)

 (T11) H4 B(4) HEAD-TO-HEAD: UNKNOWN at the 2h cap (pool 283, ~80k pair vars).
       Whether F2[H4] has a nontrivial unit with supports in B(4) remains OPEN --
       honestly unresolved, no claim either way. The naive parity model is at its
       ceiling here; the smarter attack for the EXISTENCE side is Gardam's own
       trick: a theta-unitary ansatz (F2[H4]-analogue of the "2 out of 4 cosets"
       lemma using H4's index-2 Heisenberg structure) to shrink the search space.
       For the NON-existence side, symmetry breaking / incremental SAT. Queued.

THETA-UNITARY ANSATZ RESULTS (2026-07-17 morning, src/theta_unitary_cms.py):
 - Tooling lesson: glucose4 (CNF XOR chains) stalled 8h on P phi1 B(5); CryptoMiniSat
   with NATIVE XOR clauses (Gaussian elimination) solves the same instance in 2s.
   These parity models should always go to an XOR-aware solver.
 - VALIDATION (P): a phi1-unitary unit of F2[P] with |A|=21 (total 42) exists with
   support in B(5) -- found in 2s, parity re-verified solver-free. Reproduces the
   Gardam-type configuration end-to-end through our pipeline (existence route).
 - H4 PRIZE QUESTION: NO sigma-unitary unit with support in B(4) (UNSAT, 8s);
   NO sigma2-unitary unit in B(4) (UNSAT, 1s). [ansatz-limited statements]
 - batch continuing: H4 id B(4), all three thetas on B(5) (pool 579), P phi0/B(6).

THETA-UNITARY B(5) SWEEP (2026-07-17, CryptoMiniSat):
 - *** H4: NO sigma-unitary unit with support in B(5) (pool 579!) -- UNSAT 66s.
   NO sigma2-unitary in B(5) either (4s). The Gardam-style ansatz that finds a
   total-42 unit in P's 147-element pool in 2s FAILS for H4 even on a 579-element
   pool. Combined with the unrestricted B(3) refutation, H4's resistance to units
   is now the sharpest structural contrast in the catalogue. [ansatz-limited]
 - P phi0 B(5): UNSAT (0s) -- only the phi1 twist yields units in B(5), consistent
   with the Bartholdi twisted-unitary structure (theta_1 is the right twist).
 - caveat / next: other twists for H4 (reflection-type automorphisms of F(3,4),
   e.g. index-reversal composed with inversion) not yet swept; unrestricted B(4)
   remains the open decision instance.

 - H4 id-twist B(4): UNRESOLVED within budget (~21 min across two CMS runs, 1.2GB RSS,
   killed to relieve swap pressure; disk had dropped 6.5->3.5GB via macOS swap growth).
   The id ansatz is the least motivated (Bartholdi: working twists are nontrivial);
   recorded honestly as open, NOT as a refutation. Retry later with memory headroom.

★ FINAL CERTIFICATION (2026-07-17): m_u(P;4) = 42 FULLY DRAT-CERTIFIED.
  Lower bound: all 90 size-splits (a<=b, both odd >=3 [augmentation cuts, sound],
  a+b<=40) UNSAT with kissat-produced DRAT proofs, every one checked by drat-trim
  (proofs 300MB-1GB each, verified then deleted; log results/unit_mu_splits.log,
  regenerable via src/unit_mu_drat_splits_kissat.py). Symmetry reduction (A,B)->(B,A)
  sound by direct finiteness. Upper bound: the (21,21) unit re-verified solver-free.
  => Gardam's ball-limited question answered with certificates end to end.
  Tooling note: kissat (proof streaming) made the sweep feasible; glucose route was
  abandoned mid-sweep (log records the switch at index 22 and the [30] note+rerun).

*** NOVELTY CORRECTION (2026-07-18, user's independent literature re-check): ***
DLNV arXiv:2603.22640 §3.4 PRECEDES our r_u(P)=4 experimentally: no units radius 3,
EXACTLY 36 units radius 4 (TabularAllSat, ~2h, all displayed in their Table 3, S-orbit
decomposition into 5 orbits), all displayed units have support 21 (§3.5), Gardam's unit
radius 5 (Rem 1.3), H4 searched at radius 4 in pc generators (§6), and H4-as-TUP-candidate
is THEIR central proposal. Our 7/16 sweep failed to check DLNV §3.4 (filed it as "the
non-UP paper" despite our own paper 1 describing their "unit-focused ball searches in P").
SURVIVING novelty: effective localization theorem + parity coarsening lemma (only theory
in this direction), DRAT certification (first certified non-existence; their runs are
uncertified AllSAT/Kissat), the G1/G2/G3 zoo, theta-unitary refutations in H4 (strongest
current evidence FOR their TUP proposal), the r_u/m_u formalization and comparison table.
Paper 3 rewritten accordingly (DLNV as primary reference throughout). Cross-validation
census (our independent pipeline enumerating all B(4) units) running.


==> anc/results/unit_zoo_drat.log <==
G1 B(1): pool 5, CNF 55 vars 146 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.0 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G1] with both supports in B(1) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
G1 B(2): pool 17, CNF 519 vars 1658 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.0 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G1] with both supports in B(2) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
G1 B(3): pool 53, CNF 4995 vars 17174 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.6 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G1] with both supports in B(3) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
G2 B(1): pool 17, CNF 539 vars 1718 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.1 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G2] with both supports in B(1) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
G3 B(1): pool 5, CNF 55 vars 146 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.0 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G3] with both supports in B(1) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
G3 B(2): pool 17, CNF 537 vars 1712 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.0 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G3] with both supports in B(2) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
G3 B(3): pool 53, CNF 5335 vars 18194 clauses (bound |A|,|B| >= 2)
UNSAT (2s, proof 5.6 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[G3] with both supports in B(3) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
H4 B(1): pool 9, CNF 169 vars 496 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.0 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[H4] with both supports in B(1) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
H4 B(2): pool 39, CNF 2985 vars 10024 clauses (bound |A|,|B| >= 2)
UNSAT (0s, proof 0.4 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[H4] with both supports in B(2) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).
H4 B(3): pool 119, CNF 27961 vars 96632 clauses (bound |A|,|B| >= 2)
UNSAT (400s, proof 350.8 MB) drat-trim: VERIFIED
THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[H4] with both supports in B(3) (unrestricted form, |A|,|B| >= 2). Proof verified and deleted (regenerable).


==> anc/results/unit_zoo_smallballs_rerun_2026-07-17.log <==
unknown group H4 1
unknown group H4 2
unknown group G1 1
unknown group G1 2
unknown group G1 3
unknown group G2 1
unknown group G3 1
unknown group G3 2
unknown group G3 3
H4 B(1): pool |U|=9
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[H4] with both supports in B(1)
H4 B(2): pool |U|=39
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[H4] with both supports in B(2)
G1 B(1): pool |U|=5
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[G1] with both supports in B(1)
G1 B(2): pool |U|=17
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[G1] with both supports in B(2)
G1 B(3): pool |U|=53
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[G1] with both supports in B(3)
G2 B(1): pool |U|=17
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[G2] with both supports in B(1)
G3 B(1): pool |U|=5
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[G3] with both supports in B(1)
G3 B(2): pool |U|=17
  status=INFEASIBLE (0s)  => THEOREM: no nontrivial unit of F2[G3] with both supports in B(2)
G3 B(3): pool |U|=53
  status=INFEASIBLE (2s)  => THEOREM: no nontrivial unit of F2[G3] with both supports in B(3)


==> anc/src/g1_model.py <==
"""
Exact model of the Nielsen-Soelberg group G1 (the first of the two known groups
attaining the GLOBAL minimum |A| = 8 for symmetric non-unique products,
arXiv-published J. Algebra Appl. 2550050; presentation (3.1), witness (3.4)).

Element = (c, (a,b,cc,d)):  g = h * t_c  with h = h1^a h2^b h3^cc h4^d in the
index-32 normal subgroup H = <h1> x <h2,h3,h4 | h2 central, h4h3 = h2^8 h3h4>
(paper (3.2), re-verified independently via GAP AugmentedCosetTableMtc rewriting)
and t_c a fixed BFS transversal word (c in 1..32).

Multiplication uses tables extracted by GAP (results/g1_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') )
where alpha_c = conjugation by t_c on H and s(c,c') = t_c t_c' t_{m(c,c')}^{-1}.

Faithfulness chain (each link certified):
  (1) H has presentation (3.2) on h1..h4  [GAP Mtc; relators re-derived]
  (2) G1 is torsion-free                  [GAP re-run of N-S transversal check]
  (3) model satisfies G1's relators and reproduces GAP arithmetic on random
      words (g1_verify.py)  =>  model is a quotient of G1 that is injective
      on H (coordinates are exact by construction) => kernel meets H trivially
      => kernel embeds in the order-32 quotient => finite => trivial by (2).
"""
import json
import os
from functools import lru_cache

_DATA = None
S = 8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g1_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0], -u[1] + S * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G1:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        """alpha_c(h) = t_c h t_c^{-1}, via images of the four generators."""
        a, b, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        # g^{-1} = t_c^{-1} h^{-1} = hstar(c) * (t_{cs} h^{-1} t_{cs}^{-1}) * t_{cs}
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


def class_multiset(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    return Counter(cnt.values())


==> anc/src/g2_model.py <==
"""
Exact model of the Nielsen-Soelberg group G2 (second global-minimum group).
G2 = <a1..a8 | a_i a_j = a_k a_l, (i,j,k,l) in Y>  (paper (3.5));
H = <x1,x2,x3,x4> = <a1^2, a3^2, a6^2, a1a3a6^{-1}>, index 4, normal,
x1, x2 central and [x4,x3] = x1^2 x2^{-2}  (Mtc-derived, both directions:
centralities are relators 1-5 verbatim; relator 6 modulo them is exactly the
commutator relation).  Element = (coset in [4], (p,q,c,d)).
"""
import json
import os

_DATA = None


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g2_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0] + 2 * u[3] * v[2], u[1] + v[1] - 2 * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0] + 2 * u[3] * u[2], -u[1] - 2 * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G2:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.xcheck = d["xcheck"]
        gens = []
        for g in self.witness:
            gens.append(g)
            gens.append(self.inv(g))
        self.gens16 = gens

    def apply_alpha(self, c, h):
        p, q, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], p)
        r = hmul(r, hpow(im[1], q))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens16:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


==> anc/src/g3_gardam_unit_localize.py <==
"""r_u(G_3) = 4 : localizing Gardam's Theorem B unit into the radius-4 ball of G_3.

Gardam, "Non-trivial units of complex group rings" (arXiv:2312.05240), Theorem B,
exhibits a nontrivial unit of F_2[S] with support of size 29, where

    S = < x, y | (xy)^2 (x y^-1)^2 , (yx)^2 (y x^-1)^2 >.

This script establishes, inside our own certified faithful model of the
Nielsen--Soelberg universal group G_3:

  (1) Gardam's two relators are trivial in G_3, so S surjects onto G_3;
      combined with both groups being torsion-free polycyclic of Hirsch
      length 3 this identifies S with G_3.
  (2) nu (as transcribed from Theorem B) has 29 distinct elements in the model
      and nu * phi(nu)^* = 1 in F_2[G_3]: the identity has odd multiplicity and
      every other product value has even multiplicity.  (phi: x -> y, y -> x^-1.)
  (3) The pair (nu^*, phi(nu)) admits a two-sided translate (g . A, B . g^-1)
      with BOTH supports inside the radius-4 ball of G_3.

With the paper's certified non-existence of a unit with both supports inside
B(3) of G_3, (3) gives r_u(G_3) = 4 exactly.

Run:  venv/bin/python src/g3_gardam_unit_localize.py
"""

import sys
from collections import Counter
from pathlib import Path

sys.path.insert(0, str(Path(__file__).resolve().parent))
from g3_model import G3  # noqa: E402

G = G3()


def letters(s):
    """Parse words like 'x^2 y^-1 x' into a signed letter list (x=1, y=2)."""
    out = []
    for tok in s.split():
        if "^" in tok:
            base, e = tok.split("^")
            e = int(e)
        else:
            base, e = tok, 1
        L = 1 if base == "x" else 2
        if e < 0:
            L, e = -L, -e
        out += [L] * e
    return out


def ev(s):
    return G.word(letters(s))


def phi(ls):
    """The order-4 automorphism x -> y, y -> x^-1 of Gardam's Theorem B."""
    table = {1: [2], -1: [-2], 2: [-1], -2: [1]}
    out = []
    for L in ls:
        out += table[L]
    return out


# --- Gardam's presentation of S ------------------------------------------
GARDAM_RELATORS = {
    "(xy)^2 (xy^-1)^2": "x y x y x y^-1 x y^-1",
    "(yx)^2 (yx^-1)^2": "y x y x y x^-1 y x^-1",
}

# --- the support of nu, Theorem B (29 elements) --------------------------
NU = [
    "x", "x^-1", "y", "y^-1", "x y", "x^-1 y^-1", "y x^-1", "y^2", "y^-1 x", "y^-2",
    "x^2 y", "x y^-1 x", "x y^-2", "x^-2 y^-1", "x^-1 y x^-1", "x^-1 y^2", "y x y",
    "y^-1 x^-1 y^-1",
    "x^2 y^-1 x", "x y x^2", "x^-2 y x^-1", "x^-1 y^-1 x^-2", "y x^-2 y^-1",
    "y^-1 x^2 y",
    "x^2 y x^2", "x y^-1 x^2 y", "x^-2 y^-1 x^-2", "x^-1 y x^-2 y^-1",
    "x^2 y^-1 x^2 y",
]


def parity_check(A, B):
    """Return (n_values, identity multiplicity, all-other-multiplicities-even)."""
    cnt = Counter()
    for a in A:
        for b in B:
            cnt[G.mul(a, b)] += 1
    others_even = all(c % 2 == 0 for g, c in cnt.items() if g != G.IDENTITY)
    return len(cnt), cnt[G.IDENTITY], others_even


def main():
    out = []

    def say(msg):
        print(msg)
        out.append(msg)

    say("=== r_u(G_3) = 4 : localizing Gardam Theorem B's unit ===")

    # (1) S ->> G_3
    say("\n[1] Gardam's relators evaluated in our faithful G_3 model:")
    ok_rel = True
    for name, wrd in GARDAM_RELATORS.items():
        triv = ev(wrd) == G.IDENTITY
        ok_rel &= triv
        say(f"    {name:22s} = e  : {triv}")

    # phi is an automorphism: relators must survive
    say("\n[2] phi (x -> y, y -> x^-1) preserves the relators:")
    ok_phi = True
    for name, wrd in GARDAM_RELATORS.items():
        triv = G.word(phi(letters(wrd))) == G.IDENTITY
        ok_phi &= triv
        say(f"    phi({name:22s}) = e  : {triv}")

    # (2) nu is a unit
    A = [ev(s) for s in NU]
    say(f"\n[3] |supp nu| = {len(NU)}, distinct in model = {len(set(A))}")
    Bstar = [G.inv(G.word(phi(letters(s)))) for s in NU]
    nvals, idmult, ev_ok = parity_check(A, Bstar)
    say(f"    nu * phi(nu)^* : {nvals} distinct values, "
        f"identity multiplicity {idmult}, all others even: {ev_ok}")
    is_unit = (idmult % 2 == 1) and ev_ok
    say(f"    => nontrivial unit of F_2[G_3] : {is_unit}")

    # (3) localization
    BALL, dist = G.ball(7)
    say(f"\n[4] |B(r)| of G_3, r = 0..7 : "
        f"{[sum(1 for v in dist.values() if v <= r) for r in range(8)]}")
    say(f"    radius profile of supp nu as written : "
        f"{sorted(Counter(dist[a] for a in A).items())}")

    Ainv = [G.inv(a) for a in A]                     # supp(nu^*)
    Bphi = [G.word(phi(letters(s))) for s in NU]     # supp(phi(nu))
    nvals2, idmult2, ev_ok2 = parity_check(Ainv, Bphi)
    say(f"\n[5] the pairing (nu^*, phi(nu)) : {nvals2} distinct values, "
        f"identity multiplicity {idmult2}, all others even: {ev_ok2}")

    best = None
    for g in BALL:
        if dist[g] > 6:
            continue
        gi = G.inv(g)
        A2 = [G.mul(g, a) for a in Ainv]
        B2 = [G.mul(b, gi) for b in Bphi]
        if any(a not in dist for a in A2) or any(b not in dist for b in B2):
            continue
        r = max(max(dist[a] for a in A2), max(dist[b] for b in B2))
        if best is None or r < best[0]:
            best = (r, g, A2, B2)
    say(f"    best two-sided translate radius : {best[0]}")

    # re-verify the translated pair from scratch, solver-free
    r, g, A2, B2 = best
    assert len(set(A2)) == 29 and len(set(B2)) == 29
    nvals3, idmult3, ev_ok3 = parity_check(A2, B2)
    say(f"    translated pair re-checked : {nvals3} distinct values, "
        f"identity multiplicity {idmult3}, all others even: {ev_ok3}")
    say(f"    both supports inside B({r}) : "
        f"{max(dist[a] for a in A2) <= r and max(dist[b] for b in B2) <= r}")
    say(f"    total support = {len(A2) + len(B2)}")

    verdict = (ok_rel and ok_phi and is_unit and ev_ok3
               and idmult3 % 2 == 1 and r == 4)
    say("\n=== VERDICT ===")
    say(f"F_2[G_3] has a nontrivial unit with both supports in B(4), "
        f"total support {len(A2) + len(B2)}.")
    say("Together with the certified absence of a unit with both supports "
         "in B(3), this gives r_u(G_3) = 4.")
    say(f"ALL CHECKS PASSED: {verdict}")

    log = Path(__file__).resolve().parent.parent / "results" / "g3_ru_localization.log"
    log.write_text("\n".join(out) + "\n")
    print(f"\n[log written to {log}]")
    return 0 if verdict else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/src/g3_model.py <==
"""
Exact model of G3, the Nielsen-Soelberg *universal* group
  G3 = < x, y | (yx)^2 (xy)^2,  (x y^-1)^2 (xy)^2 >.

Element = (c, (a,b,cc)):  g = h * t_c  with h = k1^a z^b k2^cc in the index-8
normal subgroup H on the Reidemeister-Schreier basis (Tietze-tracked, g3_rs.g)
  k1 = y x y^-1 x^-1,   z = x y x^-1 y^-1 x^-1 y^-2 x^-1,   k2 = x y^-2 x y x y x
with certified presentation  < k1,z,k2 | z central, [k2,k1] = z^-8 >
(Heisenberg step-8; collection law (a,b,cc)*(a',b',cc') =
 (a+a', b+b' - 8*cc*a', cc+cc')), and t_c a fixed BFS transversal word (c in 1..8).

Multiplication uses tables extracted by GAP (results/g3_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') ).

Faithfulness chain (each link certified, results/g3_model_build.log):
  (1) H has the presentation above on (k1,z,k2)   [Tietze-tracked RS, g3_rs.g;
      relators re-verified via Mtc rewriting: [z,k1]=[z,k2]=0, [k2,k1]=z^-8]
  (2) collection law consistent  [300 random H-word pairs, hom-consistency]
  (3) model satisfies G3's relators (exact)  =>  phi: G3 ->> M homomorphism
      (also verified against GAP rewriting on 200 random word pairs)
  (4) coset part of phi is the genuine Todd-Coxeter coset table of G3/H
      =>  phi(g)=e forces g in H;  coordinates on H are the exact normal form
      =>  Ker(phi) = Ker(phi) \cap H = 1  =>  M is faithful.
NOTE: unlike the G1 chain this argument needs NO torsion-freeness input.
"""
import json
import os

_DATA = None
S = -8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g3_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[2] * v[0], u[2] + v[2])


def hinv(u):
    return (-u[0], -u[1] + S * u[2] * u[0], -u[2])


def hpow(u, k):
    r = (0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G3:
    def __init__(self):
        d = _load()
        assert d["S"] == S
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        a, b, cc = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def word(self, letters):
        """Evaluate a word over letters +-1 (x^, x^-1), +-2 (y, y^-1)."""
        e = self.IDENTITY
        lut = {1: self.x, -1: self.xi, 2: self.y, -2: self.yi}
        for L in letters:
            e = self.mul(e, lut[L])
        return e

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


==> anc/src/gardam_unit.py <==
"""Ladder #6: transcribe Gardam's unit (arXiv:2102.11818, Thm A) into our exact
affine model of P, measure its word-radius, and re-prove unit-ness independently.

Gardam: P = <a,b | b^-1 a^2 b = a^-2, a^-1 b^2 a = b^-2>, x=a^2, y=b^2, z=(ab)^2,
  p = (1+x)(1+y)(1+z^-1)
  q = x^-1 y^-1 + x + y^-1 z + z
  r = 1 + x + y^-1 z + x y z
  s = 1 + (x + x^-1 + y + y^-1) z^-1
  alpha = p + q a + r b + s a b   is a nontrivial unit of F2[P], |supp| = 21.

Our model (promislow.py): a := GEN_X, b := GEN_Y (relators verified there).
This script:
  (1) builds supp(alpha) exactly (21 elements, distinct);
  (2) computes its word-radius profile via BFS in the (a,b) word metric;
  (3) INDEPENDENTLY re-proves alpha is a unit: fixes A = supp(alpha) and searches
      (CP-SAT) for B inside a ball with the char-2 parity conditions
      [every product != 1 even multiplicity, 1 odd]; any B found is re-verified
      solver-free. Since P is amenable, F2[P] is directly finite, so a right
      inverse certifies a two-sided unit. This validates the transcription and
      gives supp(alpha^-1) with its own radius profile.
"""
import time
from collections import Counter
from ortools.sat.python import cp_model
from promislow import GEN_X as a, GEN_Y as b, mul, inv, IDENTITY, ball

# ---- translations x=a^2, y=b^2, z=(ab)^2 (exact) ----
x = mul(a, a)
y = mul(b, b)
ab = mul(a, b)
z = mul(ab, ab)
xi, yi, zi = inv(x), inv(y), inv(z)

def mm(*els):
    g = IDENTITY
    for e in els:
        g = mul(g, e)
    return g

# ---- supports of p,q,r,s as element lists (F2: distinct monomials) ----
P_terms = [mm(*t) for t in [
    (), (x,), (y,), (zi,), (x, y), (x, zi), (y, zi), (x, y, zi)]]
Q_terms = [mm(xi, yi), mm(x), mm(yi, z), mm(z)]
R_terms = [IDENTITY, mm(x), mm(yi, z), mm(x, y, z)]
S_terms = [IDENTITY, mm(x, zi), mm(xi, zi), mm(y, zi), mm(yi, zi)]

alpha = ([t for t in P_terms]
         + [mul(t, a) for t in Q_terms]
         + [mul(t, b) for t in R_terms]
         + [mul(t, ab) for t in S_terms])

assert len(alpha) == 21 and len(set(alpha)) == 21, "support not 21 distinct elements"
print(f"supp(alpha): 21 distinct elements  [p:8 q:4 r:4 s:5]")

# ---- (2) word-radius profile ----
R = 8
U, dist = ball(R)
prof = Counter()
for g in alpha:
    assert g in dist, f"element beyond radius {R}"
    prof[dist[g]] += 1
rad = max(dist[g] for g in alpha)
print(f"word-radius profile of supp(alpha): {dict(sorted(prof.items()))}  max radius = {rad}")

# ---- (3) independent unit re-proof: fix A, search B with parity conditions ----
rB = rad + 1   # allow the inverse a little more room
UB, distB = ball(rB)
UB = list(UB)
N = len(UB)
print(f"searching supp(alpha^-1) inside B({rB}) (pool {N}) ...", flush=True)
m = cp_model.CpModel()
selB = [m.NewBoolVar(f"B{i}") for i in range(N)]
nB = sum(selB)
m.Add(nB >= 1)
cells = {}
for g in alpha:
    for j in range(N):
        cells.setdefault(mul(g, UB[j]), []).append(j)
for w, js in cells.items():
    cnt = sum(selB[j] for j in js)
    half = m.NewIntVar(0, len(js), "")
    if w == IDENTITY:
        m.Add(cnt == 2 * half + 1)
    else:
        m.Add(cnt == 2 * half)
m.Minimize(nB)
s = cp_model.CpSolver()
s.parameters.max_time_in_seconds = 1200
s.parameters.num_search_workers = 8
t0 = time.time()
st = s.Solve(m)
name = s.StatusName(st)
if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
    B = [UB[j] for j in range(N) if s.Value(selB[j]) == 1]
    cnt = Counter()
    for g in alpha:
        for h in B:
            cnt[mul(g, h)] += 1
    ok = (cnt[IDENTITY] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENTITY)
    profB = Counter(distB[h] for h in B)
    tag = "OPTIMAL(min)" if name == "OPTIMAL" else name
    print(f"FOUND right inverse: |B| = {len(B)} [{tag}]  parity re-verified solver-free: {ok} "
          f"({time.time()-t0:.0f}s)")
    print(f"word-radius profile of supp(alpha^-1): {dict(sorted(profB.items()))}")
    print("=> alpha IS a unit of F2[P] (direct finiteness: right inverse => unit).")
    print("   TRANSCRIPTION VALIDATED against Gardam Thm A." if ok else "   PARITY CHECK FAILED")
else:
    print(f"no inverse found in B({rB}): status={name} ({time.time()-t0:.0f}s) -- transcription suspect!")


==> anc/src/h4.py <==
"""
A faithful, exact computational model of H4 = F(3,4), the Dietrich-Lee-Nies-Vinyals
candidate group (a small-index extension of the integral Heisenberg group).

F(3,4) = < x1,x2,x3,x4 | x_i x_{i+1} x_{i+2} = x_{i+3} (indices mod 4) >.

We realize it inside  Heis(Z) x| <tau>,  where Heis(Z) = {(a,b,c)} with
   (a,b,c)(a',b',c') = (a+a', b+b', c+c' + a*b'),
phi is the order-2 automorphism phi(a,b,c) = (-a,-b,c), and tau^2 = z = (0,0,M)
central, tau h tau^{-1} = phi(h).  Elements are (p, (a,b,c)) meaning tau^p * h,
p in {0,1}.

Structure note (corrected 2026-07-24, per A. Nies): the AMBIENT Heis(Z) x| <tau>
is an index-2 extension of Heis(Z), but H_4 ITSELF is an index-4 extension of the
(standard) Heisenberg group.  The image <x_i> meets Heis(Z) in a PROPER
finite-index sublattice, not in Heis(Z) itself -- checked here: (1,0,0),(0,1,0),
(0,0,1) are NOT in <x_i>.  All arithmetic is exact integers.

We SEARCH for x_i = tau*(a_i,b_i,c_i) (parity 1) satisfying the four F(3,4)
relations (the a_i are NOT forced to 0; found solutions have a_i != 0).  This
yields a homomorphism F(3,4) -> <x_i>; the isomorphism argument (torsion-free of
Hirsch length 3) is given in the paper and is NOT checked in this file.
Faithfulness is corroborated here by the word-metric ball sizes
|B(1..5)| = 9, 39, 119, 283, 579, which match H_4 = F(3,4) exactly.
"""
from itertools import product as iproduct

def hmul(h, k):
    a, b, c = h; a2, b2, c2 = k
    return (a + a2, b + b2, c + c2 + a * b2)

def hinv(h):
    a, b, c = h
    return (-a, -b, a * b - c)

def phi(h):
    # order-2 automorphism of Heis fixing the centre (0,0,*): (a,b)->(-a,-b)
    a, b, c = h
    return (-a, -b, c)

class H4:
    def __init__(self, M):
        self.z = (0, 0, M)          # tau^2 = z
    def mul(self, g, h):
        p, hg = g; q, hh = h
        moved = phi(hg) if q == 1 else hg      # phi^{-q}(hg), phi^{-1}=phi
        prod = hmul(moved, hh)
        if p + q == 2:
            return (0, hmul(self.z, prod))
        return ((p + q) % 2, prod)
    def inv(self, g):
        p, h = g
        if p == 0:
            return (0, hinv(h))
        # (1,h)^{-1} = (1, h') with (1,h)(1,h') = (0, z*phi(h)*h') = id
        # => phi(h)*h' = z^{-1} => h' = phi(h)^{-1} * z^{-1} = phi(hinv(h)) * hinv(z)
        return (1, hmul(phi(hinv(h)), hinv(self.z)))
    def e(self):
        return (0, (0, 0, 0))


def relations_hold(G, xs):
    """xs = [x1,x2,x3,x4]; check x_i x_{i+1} x_{i+2} = x_{i+3} (mod 4, 1-based)."""
    for i in range(4):
        lhs = G.mul(G.mul(xs[i], xs[(i + 1) % 4]), xs[(i + 2) % 4])
        rhs = xs[(i + 3) % 4]
        if lhs != rhs:
            return False
    return True


def search(rng=2, Ms=(1, 2, -1, -2)):
    """Search x1,x2,x3 (parity 1), set x4=x1x2x3, check the remaining relations."""
    sols = []
    vals = range(-rng, rng + 1)
    for M in Ms:
        G = H4(M)
        for h1 in iproduct(vals, repeat=3):
            x1 = (1, h1)
            for h2 in iproduct(vals, repeat=3):
                x2 = (1, h2)
                for h3 in iproduct(vals, repeat=3):
                    x3 = (1, h3)
                    x4 = G.mul(G.mul(x1, x2), x3)   # relation i=1 by construction
                    xs = [x1, x2, x3, x4]
                    if relations_hold(G, xs):
                        sols.append((M, xs))
    return sols


if __name__ == "__main__":
    sols = search()
    print(f"found {len(sols)} parameter solutions")
    seen = set()
    for (M, xs) in sols[:20]:
        key = (M, tuple(xs))
        print("  M=%2d  x1..x4 = %s" % (M, [ (p,h) for (p,h) in xs ]))


==> anc/src/h4_verify.py <==
"""Pick one F(3,4) solution and verify the model is a faithful copy of H4:
relations, x_i^2 = w central, torsion-free on a ball, Hirsch length 3."""
from collections import deque
from h4 import H4, relations_hold, hmul, phi

# a small-entry solution found by h4.search()
M = 1
XS = [(1, (-2, -2, 1)), (1, (-2, -1, 0)), (1, (0, 0, -1)), (1, (0, -1, -1))]
G = H4(M)

def gens():
    return [XS[i] for i in range(4)] + [G.inv(XS[i]) for i in range(4)]

def ball(radius):
    dist = {G.e(): 0}
    fr = deque([G.e()])
    gs = gens()
    while fr:
        g = fr.popleft()
        d = dist[g]
        if d == radius:
            continue
        for s in gs:
            h = G.mul(g, s)
            if h not in dist:
                dist[h] = d + 1
                fr.append(h)
    return list(dist), dist

def is_central(g):
    return all(G.mul(g, XS[i]) == G.mul(XS[i], g) for i in range(4))

def main():
    print("relations hold:", relations_hold(G, XS))
    w = G.mul(G.mul(G.mul(XS[0], XS[1]), XS[2]), XS[3])
    print("w = x1x2x3x4 =", w)
    sq = [G.mul(XS[i], XS[i]) for i in range(4)]
    print("x_i^2 =", sq, " all equal:", len(set(sq)) == 1, " == w:", sq[0] == w)
    print("w central:", is_central(w))

    # torsion-free check on a ball: no g != e with g^k = e (k<=6)
    elems, dist = ball(5)
    print(f"|B(5)| = {len(elems)} (word metric of x_i^±)")
    tors = []
    for g in elems:
        if g == G.e():
            continue
        p = g
        for k in range(2, 7):
            p = G.mul(p, g)
            if p == G.e():
                tors.append((g, k)); break
    print("torsion elements in B(5) (should be none):", tors[:3], "count", len(tors))

    # Hirsch length 3: the parity-0 elements reached should have (a,b) spanning rank 2
    # and the centre (c) hit -> contains finite-index Heis -> Hirsch 3.
    import numpy as np
    ab = [ (h[0], h[1]) for (p, h) in elems if p == 0 ]
    rank_ab = np.linalg.matrix_rank(np.array(ab)) if ab else 0
    centres = set(h[2] for (p, h) in elems if p == 0 and h[0] == 0 and h[1] == 0)
    print("rank of (a,b)-projection of even part:", rank_ab, "(want 2)")
    print("distinct central c-values among even part:", sorted(centres)[:9], "... (infinite-order centre)")
    print("=> image is torsion-free, Hirsch length 3  => homomorphism F(3,4)->image is an isomorphism (faithful).")

if __name__ == "__main__":
    main()


==> anc/src/heis.py <==
"""Integral Heisenberg group Heis(Z) (parent of H4). Bi-orderable => UP.
Sanity check: no non-UP set in balls. Element (a,b,c); (a,b,c)(a',b',c')=
(a+a', b+b', c+c'+a b')."""
from collections import deque
class Heis:
    def e(self): return (0,0,0)
    def mul(self,g,h):
        a,b,c=g; a2,b2,c2=h; return (a+a2,b+b2,c+c2+a*b2)
    def inv(self,g):
        a,b,c=g; return (-a,-b,a*b-c)
G=Heis()
GENS=[(1,0,0),(-1,0,0),(0,1,0),(0,-1,0)]
def ball(r):
    dist={G.e():0}; fr=deque([G.e()])
    while fr:
        g=fr.popleft(); d=dist[g]
        if d==r: continue
        for s in GENS:
            h=G.mul(g,s)
            if h not in dist: dist[h]=d+1; fr.append(h)
    return list(dist),dist
if __name__=="__main__":
    import sys,time
    from ortools.sat.python import cp_model
    from collections import Counter
    r=int(sys.argv[1]) if len(sys.argv)>1 else 4
    ns=[int(x) for x in sys.argv[2].split(",")] if len(sys.argv)>2 else list(range(8,15))
    U,_=ball(r); print(f"Heis(Z) B({r}) |U|={len(U)}",flush=True)
    def isnonup(A):
        c=Counter()
        for a in A:
            for b in A: c[G.mul(a,b)]+=1
        return sum(1 for v in c.values() if v==1)==0
    for n in ns:
        m=cp_model.CpModel(); sel={g:m.NewBoolVar("") for g in U}
        m.Add(sum(sel.values())==n)
        pairs={}
        for a in U:
            for b in U: pairs.setdefault(G.mul(a,b),[]).append((a,b))
        for w,ps in pairs.items():
            if len(ps)==1:
                a,b=ps[0]; m.AddBoolOr([sel[a].Not(),sel[b].Not()])
            else:
                pv=[]
                for (a,b) in ps:
                    v=m.NewBoolVar(""); m.AddBoolAnd([sel[a],sel[b]]).OnlyEnforceIf(v)
                    m.AddBoolOr([sel[a].Not(),sel[b].Not()]).OnlyEnforceIf(v.Not()); pv.append(v)
                cnt=sum(pv); aw=m.NewBoolVar(""); m.Add(cnt>=2*aw); m.Add(cnt<=len(pv)*aw)
        s=cp_model.CpSolver(); s.parameters.max_time_in_seconds=120; s.parameters.num_search_workers=8
        t0=time.time(); st=s.Solve(m); print(f"  n={n}: {s.StatusName(st)} ({time.time()-t0:.0f}s)",flush=True)


==> anc/src/promislow.py <==
"""
Exact arithmetic in the Promislow (Hantzsche-Wendt) group P.

P is realized as affine maps  x |-> M x + v  of R^3, where the point group is
the Klein four-group K = {I, X, Y, Z} of diagonal sign matrices with det = +1:

    I = diag( 1, 1, 1)
    X = diag( 1,-1,-1)
    Y = diag(-1, 1,-1)
    Z = diag(-1,-1, 1)

and the translation part v lies in (1/2)Z^3.  We store an element as

    (sgn, t)   where sgn in {+1,-1}^3  (with product +1),  t = 2*v in Z^3.

Group law (affine maps acting on the left):
    (M1,v1)(M2,v2) = (M1 M2, v1 + M1 v2).
In the integer encoding t = 2v this is exact:
    sgn = sgn1 * sgn2   (componentwise),
    t   = t1 + sgn1 (*) t2   (componentwise sign action).

Standard torsion-free generators (verified below):
    x = (X, (1/2,1/2,0))   ->  (sgn=(1,-1,-1), t=(1,1,0))
    y = (Y, (0,1/2,1/2))   ->  (sgn=(-1,1,-1), t=(0,1,1))

Everything is exact integer arithmetic; nothing is truncated or rounded.
"""

from collections import deque

# Point-group elements as sign triples (product of entries == +1).
I = (1, 1, 1)
X = (1, -1, -1)
Y = (-1, 1, -1)
Z = (-1, -1, 1)
POINT_GROUP = (I, X, Y, Z)
POINT_NAME = {I: "I", X: "X", Y: "Y", Z: "Z"}

# An element is a tuple (sgn, t) with sgn a 3-tuple of +-1, t a 3-tuple of ints (=2v).
IDENTITY = (I, (0, 0, 0))


def mul(g, h):
    """Group product g*h (affine maps, left action)."""
    sg, tg = g
    sh, th = h
    sgn = (sg[0] * sh[0], sg[1] * sh[1], sg[2] * sh[2])
    t = (tg[0] + sg[0] * th[0],
         tg[1] + sg[1] * th[1],
         tg[2] + sg[2] * th[2])
    return (sgn, t)


def inv(g):
    """Inverse of g = (M,v):  (M^{-1}, -M^{-1} v).  M diagonal +-1 so M^{-1}=M."""
    sg, tg = g
    t = (-sg[0] * tg[0], -sg[1] * tg[1], -sg[2] * tg[2])
    return (sg, t)


def point_part(g):
    return g[0]


# Generators -----------------------------------------------------------------
GEN_X = (X, (1, 1, 0))
GEN_Y = (Y, (0, 1, 1))


def generators():
    """The four generators x, x^{-1}, y, y^{-1}."""
    return [GEN_X, inv(GEN_X), GEN_Y, inv(GEN_Y)]


# Word-metric ball -----------------------------------------------------------
def ball(radius, gens=None):
    """
    Return (elements, dist) where elements is a list of group elements at word
    distance <= radius from the identity (w.r.t. the symmetric generating set),
    and dist maps element -> its distance.  BFS, exact.
    """
    if gens is None:
        gens = generators()
    dist = {IDENTITY: 0}
    frontier = deque([IDENTITY])
    while frontier:
        g = frontier.popleft()
        d = dist[g]
        if d == radius:
            continue
        for s in gens:
            h = mul(g, s)
            if h not in dist:
                dist[h] = d + 1
                frontier.append(h)
    elems = sorted(dist.keys())
    return elems, dist


def torsion_free_on(elems):
    """
    Check there is no torsion element among `elems`: every non-identity element
    (M,v) with M of order <=2 must have a non-trivial square.  In P every element
    is either a translation (infinite order) or has M of order 2 with square a
    translation (M,v)^2 = (I, v + Mv); torsion would require v + Mv = 0.
    Returns list of torsion elements found (empty == torsion-free on this set).
    """
    bad = []
    for g in elems:
        sg, tg = g
        if g == IDENTITY:
            continue
        # square: (sg^2, tg + sg*tg) = (I, tg + sg*tg)
        sq_t = (tg[0] + sg[0] * tg[0],
                tg[1] + sg[1] * tg[1],
                tg[2] + sg[2] * tg[2])
        sq_sgn = (sg[0] * sg[0], sg[1] * sg[1], sg[2] * sg[2])
        if sq_sgn == I and sq_t == (0, 0, 0):
            bad.append(g)  # squares to identity but g != identity -> torsion
    return bad


def coset(g):
    """Index 0..3 of the K-coset of g, by its point part (I,X,Y,Z)."""
    return POINT_GROUP.index(g[0])


# Model self-check, run on import ------------------------------------------
# The paper states that every run re-derives the defining relators of P inside
# the model rather than trusting it.  This is that check: it runs whenever the
# module is imported, costs microseconds, and fails loudly if the encoding is
# ever edited into something that is not P.
def _check_model():
    x, y = GEN_X, GEN_Y
    xi, yi = inv(x), inv(y)
    # b^{-1} a^2 b = a^{-2}  and  a^{-1} b^2 a = b^{-2}
    assert mul(mul(yi, mul(x, x)), y) == inv(mul(x, x)), "relator 1 fails"
    assert mul(mul(xi, mul(y, y)), x) == inv(mul(y, y)), "relator 2 fails"
    # inverses and associativity on the generators
    for g in (x, y, xi, yi):
        assert mul(g, inv(g)) == IDENTITY == mul(inv(g), g), "inverse fails"
    assert mul(mul(x, y), xi) == mul(x, mul(y, xi)), "associativity fails"
    # no torsion in the ball of radius 2 (the point group is Klein four, so
    # torsion could only appear as an involution)
    assert not torsion_free_on(ball(2)[0]), "torsion element in B(2)"


_check_model()


==> anc/src/theta_unitary.py <==
"""Twisted-unitary (theta-unitary) EXISTENCE search for units of F2[G].

Gardam's trick (char-2 form): fix a finite-order automorphism theta of G and
search for alpha with  alpha * theta(alpha)^* = 1, where (sum g)^* = sum g^{-1}.
Then beta := theta(alpha)^* is a right inverse, and by direct finiteness
(amenable G) alpha is a unit. This HALVES the variables (one support A, the
inverse's support is theta(A)^{-1}) -- the ansatz that made Gardam's original
SAT search feasible. It only searches a SUBSET of units: UNSAT proves nothing
beyond "no theta-unitary unit in this ball" (we report it as exactly that).

theta is given by a permutation/inversion map on the generator letters and is
VALIDATED before searching: relator words map to the identity (so theta is a
well-defined endomorphism), theta preserves word length (letter map), and the
homomorphism property is spot-checked on random ball pairs.

Condition encoded: for each product value w over A x theta(A)^{-1}:
  #{(g,h) in A x A : g * theta(h)^{-1} = w}  is odd iff w = 1.
|A| odd (augmentation) and >= 3 (nontriviality).

Usage: python theta_unitary.py {P|H4} <thetaname> <r> [time_limit_s]
  P  thetas: phi1 (a->a, b->b^-1), phi0 (a->a^-1, b->b^-1)
  H4 thetas: sigma (x_i -> x_{i+1}), sigma2, id
"""
import random
import sys
import time
from collections import Counter
from ortools.sat.python import cp_model


def get_P():
    from promislow import GEN_X, GEN_Y, mul, inv, IDENTITY
    gens = {'a': GEN_X, 'A': inv(GEN_X), 'b': GEN_Y, 'B': inv(GEN_Y)}
    relators = [list("abbAbb"), list("baaBaa")]
    return gens, relators, mul, inv, IDENTITY


def get_H4():
    from h4_verify import G, XS
    gens = {}
    for i in range(4):
        gens[str(i + 1)] = XS[i]
        gens[str(i + 1) + "'"] = G.inv(XS[i])
    # relations x_i x_{i+1} x_{i+2} x_{i+3}^{-1} (indices mod 4, 1-based)
    relators = []
    for i in range(4):
        relators.append([str(((i + k) % 4) + 1) for k in range(3)] + [str(((i + 3) % 4) + 1) + "'"])
    return gens, relators, G.mul, G.inv, G.e()


THETAS = {
    "P": {
        "phi1": {'a': 'a', 'A': 'A', 'b': 'B', 'B': 'b'},
        "phi0": {'a': 'A', 'A': 'a', 'b': 'B', 'B': 'b'},
    },
    "H4": {
        "sigma":  {"1": "2", "2": "3", "3": "4", "4": "1",
                   "1'": "2'", "2'": "3'", "3'": "4'", "4'": "1'"},
        "sigma2": {"1": "3", "2": "4", "3": "1", "4": "2",
                   "1'": "3'", "2'": "4'", "3'": "1'", "4'": "2'"},
        # reflection candidates (dihedral of the index 4-cycle); the validation
        # gate (relators->1, hom-checks, theta(B)=B) is the arbiter of which are
        # genuine automorphisms -- invalid ones exit before any search claim.
        # reflection = index-reversal i -> c-i (mod 4) COMBINED WITH inversion
        # (x_i -> x_{c-i}^{-1}); this preserves x_i x_{i+1} x_{i+2} = x_{i+3}
        # because -3 == 1 (mod 4). Gate still arbitrates.
        "tau0":   {"1": "3'", "2": "2'", "3": "1'", "4": "4'",
                   "1'": "3", "2'": "2", "3'": "1", "4'": "4"},
        "tau1":   {"1": "4'", "2": "3'", "3": "2'", "4": "1'",
                   "1'": "4", "2'": "3", "3'": "2", "4'": "1"},
        "id":     {k: k for k in ["1", "2", "3", "4", "1'", "2'", "3'", "4'"]},
    },
}


def main():
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
    tl = float(sys.argv[4]) if len(sys.argv) > 4 else 1200
    gens, relators, mul, inv, IDENT = get_P() if gname == "P" else get_H4()
    lmap = THETAS[gname][tname]

    def evalw(word):
        g = IDENT
        for c in word:
            g = mul(g, gens[c])
        return g

    # BFS ball with words
    word_of = {IDENT: []}
    frontier = [IDENT]
    for _ in range(r):
        nxt = []
        for g in frontier:
            for c in gens:
                h = mul(g, gens[c])
                if h not in word_of:
                    word_of[h] = word_of[g] + [c]
                    nxt.append(h)
        frontier = nxt
    U = list(word_of)
    N = len(U)

    def theta(g):
        return evalw([lmap[c] for c in word_of[g]])

    # --- validation gates ---
    ok_rel = all(evalw([lmap[c] for c in rel]) == IDENT for rel in relators)
    rng = random.Random(0)
    ok_hom = all((lambda g, h: theta(mul(g, h)) == mul(theta(g), theta(h)) if mul(g, h) in word_of else True)
                 (rng.choice(U), rng.choice(U)) for _ in range(300))
    ok_ball = all(theta(g) in word_of for g in U)
    print(f"{gname} B({r}) pool {N}, theta={tname}: relators->1 {ok_rel}, "
          f"hom-checks {ok_hom}, theta(B)=B {ok_ball}", flush=True)
    if not (ok_rel and ok_hom and ok_ball):
        print("VALIDATION FAILED -- not searching.", flush=True)
        sys.exit(1)

    # --- twisted product table: pi(i,j) = U[i] * theta(U[j])^{-1} ---
    th_inv = [inv(theta(g)) for g in U]
    idx = {g: i for i, g in enumerate(U)}
    nxt_id = N
    prod = [[0] * N for _ in range(N)]
    for i in range(N):
        for j in range(N):
            p = mul(U[i], th_inv[j])
            if p not in idx:
                idx[p] = nxt_id
                nxt_id += 1
            prod[i][j] = idx[p]
    ident_idx = idx[IDENT]

    m = cp_model.CpModel()
    sel = [m.NewBoolVar(f"s{i}") for i in range(N)]
    nA = sum(sel)
    m.Add(nA >= 3)
    h = m.NewIntVar(1, N, "h")
    m.Add(nA == 2 * h + 1)
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(prod[i][j], []).append((i, j))
    for w, ps in cells.items():
        pv = []
        for (i, j) in ps:
            if i == j:
                pv.append(sel[i])
            else:
                v = m.NewBoolVar("")
                m.AddBoolAnd([sel[i], sel[j]]).OnlyEnforceIf(v)
                m.AddBoolOr([sel[i].Not(), sel[j].Not()]).OnlyEnforceIf(v.Not())
                pv.append(v)
        cnt = sum(pv)
        half = m.NewIntVar(0, len(ps), "")
        m.Add(cnt == 2 * half + (1 if w == ident_idx else 0))
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 8
    t0 = time.time()
    st = s.Solve(m)
    nm = s.StatusName(st)
    dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [U[i] for i in range(N) if s.Value(sel[i]) == 1]
        B = [inv(theta(g)) for g in A]
        cnt = Counter()
        for g in A:
            for hh in B:
                cnt[mul(g, hh)] += 1
        ok = (cnt[IDENT] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENT)
        print(f"  THETA-UNITARY UNIT FOUND: |A| = {len(A)} (total {2*len(A)})  [{nm}]  "
              f"parity re-verified solver-free: {ok}  ({dt:.0f}s)", flush=True)
        with open(f"../results/theta_unit_{gname}_{tname}_B{r}.txt", "w") as f:
            f.write(f"# theta-unitary unit of F2[{gname}], theta={tname}, supp in B({r})\nA:\n")
            for g in A:
                f.write(repr(g) + "\n")
        if gname == "H4":
            print("  *** F2[H4] HAS A NONTRIVIAL UNIT -- first counterexample group beyond P "
                  "(pending independent re-verification). ***", flush=True)
    else:
        note = (f"no {tname}-unitary unit with support in B({r})" if nm == "INFEASIBLE"
                else "unresolved -- no claim")
        print(f"  status={nm} ({dt:.0f}s)  [{note}; ansatz-limited, says nothing about "
              f"general units]", flush=True)


if __name__ == "__main__":
    main()


==> anc/src/theta_unitary_cms.py <==
"""CryptoMiniSat version of the theta-unitary existence search.

Same model as theta_unitary_sat.py, but the parity constraints are handed to
CryptoMiniSat as NATIVE XOR clauses (Gaussian elimination inside the solver)
instead of CNF XOR chains: one xor-clause per product value over its pair
variables, rhs = [w == 1]; plus |A| odd as one xor over the selection vars,
and |A| >= 3 as seqcounter CNF. Validation gates identical.

Usage: python theta_unitary_cms.py {P|H4} <thetaname> <r> [threads]
"""
import random
import sys
import time
from collections import Counter
from pysat.card import CardEnc, EncType
from pycryptosat import Solver
from theta_unitary import get_P, get_H4, THETAS


def main():
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
    threads = int(sys.argv[4]) if len(sys.argv) > 4 else 8
    gens, relators, mul, inv, IDENT = get_P() if gname == "P" else get_H4()
    lmap = THETAS[gname][tname]

    def evalw(word):
        g = IDENT
        for c in word:
            g = mul(g, gens[c])
        return g

    word_of = {IDENT: []}
    frontier = [IDENT]
    for _ in range(r):
        nxt = []
        for g in frontier:
            for c in gens:
                h = mul(g, gens[c])
                if h not in word_of:
                    word_of[h] = word_of[g] + [c]
                    nxt.append(h)
        frontier = nxt
    U = list(word_of)
    N = len(U)

    def theta(g):
        return evalw([lmap[c] for c in word_of[g]])

    ok_rel = all(evalw([lmap[c] for c in rel]) == IDENT for rel in relators)
    rng = random.Random(0)
    ok_hom = all((lambda g, h: theta(mul(g, h)) == mul(theta(g), theta(h)) if mul(g, h) in word_of else True)
                 (rng.choice(U), rng.choice(U)) for _ in range(300))
    ok_ball = all(theta(g) in word_of for g in U)
    print(f"{gname} B({r}) pool {N}, theta={tname} [cryptominisat x{threads}]: "
          f"relators->1 {ok_rel}, hom {ok_hom}, theta(B)=B {ok_ball}", flush=True)
    if not (ok_rel and ok_hom and ok_ball):
        sys.exit(1)

    th_inv = [inv(theta(g)) for g in U]
    s = Solver(threads=threads)
    top = N
    cells = {}
    nclause = 0
    for i in range(N):
        for j in range(N):
            p = mul(U[i], th_inv[j])
            if i == j:
                v = i + 1
            else:
                top += 1
                v = top
                s.add_clause([-v, i + 1])
                s.add_clause([-v, j + 1])
                s.add_clause([-(i + 1), -(j + 1), v])
                nclause += 3
            cells.setdefault(p, []).append(v)
    nxor = 0
    for w, vs in cells.items():
        s.add_xor_clause(vs, rhs=(w == IDENT))
        nxor += 1
    s.add_xor_clause(list(range(1, N + 1)), rhs=True)   # |A| odd
    card = CardEnc.atleast(lits=list(range(1, N + 1)), bound=3,
                           top_id=top, encoding=EncType.seqcounter)
    for cl in card.clauses:
        s.add_clause(cl)
        nclause += 1
    print(f"  model: {top + card.nv - top} aux + {top} vars, {nclause} clauses, "
          f"{nxor + 1} native XOR constraints", flush=True)

    t0 = time.time()
    sat, sol = s.solve()
    dt = time.time() - t0
    if sat:
        A = [U[i] for i in range(N) if sol[i + 1]]
        B = [inv(theta(g)) for g in A]
        cnt = Counter()
        for g in A:
            for hh in B:
                cnt[mul(g, hh)] += 1
        ok = (cnt[IDENT] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENT)
        print(f"  THETA-UNITARY UNIT FOUND: |A| = {len(A)} (total {2*len(A)})  "
              f"parity re-verified solver-free: {ok}  ({dt:.0f}s)", flush=True)
        with open(f"../results/theta_unit_{gname}_{tname}_B{r}.txt", "w") as f:
            f.write(f"# theta-unitary unit of F2[{gname}], theta={tname}, supp in B({r})\nA:\n")
            for g in A:
                f.write(repr(g) + "\n")
        if gname == "H4":
            print("  *** F2[H4] HAS A NONTRIVIAL UNIT (pending independent re-check) ***", flush=True)
    else:
        print(f"  UNSAT ({dt:.0f}s): no {tname}-unitary unit with support in B({r}) "
              f"[ansatz-limited]", flush=True)


if __name__ == "__main__":
    main()


==> anc/src/theta_unitary_sat.py <==
"""SAT-solver version of the theta-unitary existence search (see theta_unitary.py
for the math and the validation gates, which are re-run here).

Encodes  alpha * theta(alpha)^* = 1  over F2 as CNF: selection vars s_i over the
ball, pair vars v_ij <-> s_i & s_j, one XOR chain per product value with target
parity [w == 1]; |A| >= 3 (seqcounter) and |A| odd (XOR chain over s_i).
Existence-only: SAT gives a unit (re-verified solver-free by counting);
UNSAT means only "no theta-unitary unit in this ball" (ansatz-limited).

Usage: python theta_unitary_sat.py {P|H4} <thetaname> <r> [solver]
"""
import random
import sys
import time
from collections import Counter
from pysat.card import CardEnc, EncType
from pysat.formula import CNF
from pysat.solvers import Solver
from theta_unitary import get_P, get_H4, THETAS


def main():
    gname, tname, r = sys.argv[1], sys.argv[2], int(sys.argv[3])
    sname = sys.argv[4] if len(sys.argv) > 4 else "glucose4"
    gens, relators, mul, inv, IDENT = get_P() if gname == "P" else get_H4()
    lmap = THETAS[gname][tname]

    def evalw(word):
        g = IDENT
        for c in word:
            g = mul(g, gens[c])
        return g

    word_of = {IDENT: []}
    frontier = [IDENT]
    for _ in range(r):
        nxt = []
        for g in frontier:
            for c in gens:
                h = mul(g, gens[c])
                if h not in word_of:
                    word_of[h] = word_of[g] + [c]
                    nxt.append(h)
        frontier = nxt
    U = list(word_of)
    N = len(U)

    def theta(g):
        return evalw([lmap[c] for c in word_of[g]])

    ok_rel = all(evalw([lmap[c] for c in rel]) == IDENT for rel in relators)
    rng = random.Random(0)
    ok_hom = all((lambda g, h: theta(mul(g, h)) == mul(theta(g), theta(h)) if mul(g, h) in word_of else True)
                 (rng.choice(U), rng.choice(U)) for _ in range(300))
    ok_ball = all(theta(g) in word_of for g in U)
    print(f"{gname} B({r}) pool {N}, theta={tname} [{sname}]: relators->1 {ok_rel}, "
          f"hom {ok_hom}, theta(B)=B {ok_ball}", flush=True)
    if not (ok_rel and ok_hom and ok_ball):
        sys.exit(1)

    th_inv = [inv(theta(g)) for g in U]
    cells = {}
    cnf = CNF()
    top = N
    pvar = {}
    for i in range(N):
        for j in range(N):
            p = mul(U[i], th_inv[j])
            if i == j:
                v = i + 1
            else:
                key = (i, j)
                top += 1
                v = top
                cnf.append([-v, i + 1])
                cnf.append([-v, j + 1])
                cnf.append([-(i + 1), -(j + 1), v])
            cells.setdefault(p, []).append(v)

    def xor_chain(lits, parity):
        nonlocal top
        cur = lits[0]
        for l in lits[1:]:
            top += 1
            nxt = top
            cnf.append([-nxt, cur, l])
            cnf.append([-nxt, -cur, -l])
            cnf.append([nxt, -cur, l])
            cnf.append([nxt, cur, -l])
            cur = nxt
        cnf.append([cur] if parity == 1 else [-cur])

    for w, vs in cells.items():
        xor_chain(vs, 1 if w == IDENT else 0)
    xor_chain(list(range(1, N + 1)), 1)          # |A| odd
    card = CardEnc.atleast(lits=list(range(1, N + 1)), bound=3,
                           top_id=top, encoding=EncType.seqcounter)
    top = max(top, card.nv)
    cnf.extend(card.clauses)
    print(f"  CNF: {cnf.nv} vars, {len(cnf.clauses)} clauses", flush=True)

    t0 = time.time()
    with Solver(name=sname, bootstrap_with=cnf) as s:
        sat = s.solve()
        model = set(s.get_model()) if sat else None
    dt = time.time() - t0
    if sat:
        A = [U[i] for i in range(N) if (i + 1) in model]
        B = [inv(theta(g)) for g in A]
        cnt = Counter()
        for g in A:
            for hh in B:
                cnt[mul(g, hh)] += 1
        ok = (cnt[IDENT] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENT)
        print(f"  THETA-UNITARY UNIT FOUND: |A| = {len(A)} (total {2*len(A)})  "
              f"parity re-verified solver-free: {ok}  ({dt:.0f}s)", flush=True)
        with open(f"../results/theta_unit_{gname}_{tname}_B{r}.txt", "w") as f:
            f.write(f"# theta-unitary unit of F2[{gname}], theta={tname}, supp in B({r})\nA:\n")
            for g in A:
                f.write(repr(g) + "\n")
        if gname == "H4":
            print("  *** F2[H4] HAS A NONTRIVIAL UNIT (pending independent re-check) ***", flush=True)
    else:
        print(f"  UNSAT ({dt:.0f}s): no {tname}-unitary unit with support in B({r}) "
              f"[ansatz-limited]", flush=True)


if __name__ == "__main__":
    main()


==> anc/src/unit_b3_drat.py <==
"""DRAT-certified version of the theorem: F2[P] has NO nontrivial unit with both
supports in B(3).

CNF encoding of the parity model (unit condition in char 2):
  vars sA_i, sB_i for the 41 ball elements;
  pair vars p_{ij} <-> sA_i AND sB_j (3 clauses each);
  for each product value w: XOR of its pair vars = 0 (w != 1) or = 1 (w = 1),
    encoded as a linear parity chain c_{k+1} = c_k XOR p (4 clauses per link);
  |A| >= 3, |B| >= 3 via pysat sequential counters;
  |A|, |B| odd via parity chains over the selection vars (augmentation cut --
    sound: a unit maps to 1 under F2[P] -> F2). NOTE: the odd cut is not needed
    for soundness of the non-existence statement (it only removes non-units),
    but we KEEP the model unrestricted instead: no parity-of-size clauses, so
    the certified statement is the strongest one -- no (A,B) with |A|,|B| >= 2
    satisfies the unit parity condition. Sizes >= 2 exclude exactly the trivial
    units (a singleton alpha=g forces beta=g^{-1}).
Solve with glucose4 (DRAT proof) and verify with drat-trim.
"""
import os
import subprocess
import sys
import time
from pysat.card import CardEnc, EncType
from pysat.formula import CNF
from pysat.solvers import Solver
from promislow import ball, mul, IDENTITY


def find_drat_trim():
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    if os.path.exists(repo):
        return repo
    from shutil import which
    return which("drat-trim") or repo


R = int(sys.argv[1]) if len(sys.argv) > 1 else 3
U, _ = ball(R)
U = list(U)
N = len(U)
cnf = CNF()
top = 2 * N          # sA_i = i+1, sB_i = N+i+1
def sA(i): return i + 1
def sB(i): return N + i + 1

# pair vars + cells
cells = {}
pvar = {}
for i in range(N):
    for j in range(N):
        top += 1
        v = top
        pvar[(i, j)] = v
        # v <-> sA_i & sB_j
        cnf.append([-v, sA(i)])
        cnf.append([-v, sB(j)])
        cnf.append([-sA(i), -sB(j), v])
        cells.setdefault(mul(U[i], U[j]), []).append(v)

def xor_chain(lits, parity):
    """Append clauses asserting XOR(lits) = parity using a chain of aux vars."""
    global top
    if not lits:
        assert parity == 0, "empty XOR must be 0"
        return
    cur = lits[0]
    for l in lits[1:]:
        top += 1
        nxt = top
        # nxt <-> cur XOR l  (4 clauses)
        cnf.append([-nxt, cur, l])
        cnf.append([-nxt, -cur, -l])
        cnf.append([nxt, -cur, l])
        cnf.append([nxt, cur, -l])
        cur = nxt
    cnf.append([cur] if parity == 1 else [-cur])

for w, vs in cells.items():
    xor_chain(vs, 1 if w == IDENTITY else 0)

# |A| >= 2, |B| >= 2 (nontriviality; singletons are exactly the trivial units)
for lits in ([sA(i) for i in range(N)], [sB(i) for i in range(N)]):
    card = CardEnc.atleast(lits=lits, bound=2, top_id=top, encoding=EncType.seqcounter)
    top = max(top, card.nv)
    cnf.extend(card.clauses)

print(f"CNF: {cnf.nv} vars, {len(cnf.clauses)} clauses (pool {N})", flush=True)
t0 = time.time()
with Solver(name="glucose4", bootstrap_with=cnf, with_proof=True) as s:
    sat = s.solve()
    if sat:
        model = set(s.get_model())
        A = [U[i] for i in range(N) if sA(i) in model]
        B = [U[i] for i in range(N) if sB(i) in model]
        print(f"UNEXPECTED SAT: |A|={len(A)} |B|={len(B)} -- check encoding vs CP-SAT!", flush=True)
        sys.exit(1)
    proof = s.get_proof()
cnf_path = f"../results/unit_P_b{R}.cnf"
drat_path = f"../results/unit_P_b{R}.drat"
cnf.to_file(cnf_path)
with open(drat_path, "w") as f:
    f.write("\n".join(proof) + "\n")
chk = subprocess.run([find_drat_trim(), cnf_path, drat_path], capture_output=True, text=True)
verdict = "VERIFIED" if "s VERIFIED" in chk.stdout else "CHECKER-FAILED: " + chk.stdout[-300:]
mb = os.path.getsize(drat_path) / 2**20
print(f"UNSAT ({time.time()-t0:.0f}s, proof {len(proof)} lines / {mb:.1f} MB) drat-trim: {verdict}", flush=True)
if verdict == "VERIFIED":
    os.remove(cnf_path)
    os.remove(drat_path)
    print(f"THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[P] with both supports in B({R}) "
          "(unrestricted: no |A|,|B|>=2 pair satisfies the char-2 unit parity condition). "
          "Proof verified and deleted (regenerable).", flush=True)


==> anc/src/unit_b4_census.py <==
"""Independent enumeration of ALL nontrivial units of F2[P] with both supports
in B(4) — cross-validation of the census of Dietrich-Lee-Nies-Vinyals
(arXiv:2603.22640, §3.4: exactly 36 units, by TabularAllSat, ~2h).

Our route is independent end to end: exact affine model of P, the parity
characterization (Prop 2.1 of paper 3), CryptoMiniSat with native XOR clauses,
solve-and-block enumeration over the selection variables. Each found unit is
re-verified solver-free. Reports the count, the support-size multiset, and how
many are inverse-closed pairs. Expected: 36 units, all supports (21,21).
"""
import time
from collections import Counter
from pysat.card import CardEnc, EncType
from pycryptosat import Solver
from promislow import ball, mul, inv, IDENTITY

U, _ = ball(4)
U = list(U)
N = len(U)
idx = {g: i for i, g in enumerate(U)}

def build():
    s = Solver(threads=8)
    top = 2 * N
    def sA(i): return i + 1
    def sB(i): return N + i + 1
    cells = {}
    for i in range(N):
        for j in range(N):
            top += 1
            v = top
            s.add_clause([-v, sA(i)])
            s.add_clause([-v, sB(j)])
            s.add_clause([-sA(i), -sB(j), v])
            cells.setdefault(mul(U[i], U[j]), []).append(v)
    for w, vs in cells.items():
        s.add_xor_clause(vs, rhs=(w == IDENTITY))
    # nontrivial: sizes >= 2 (sound: singletons are exactly the trivial units)
    for lits in ([sA(i) for i in range(N)], [sB(i) for i in range(N)]):
        card = CardEnc.atleast(lits=lits, bound=2, top_id=top, encoding=EncType.seqcounter)
        top = max(top, card.nv)
        for cl in card.clauses:
            s.add_clause(cl)
    return s

s = build()
found = []
t0 = time.time()
while True:
    sat, sol = s.solve()
    if not sat:
        break
    A = frozenset(U[i] for i in range(N) if sol[i + 1])
    B = frozenset(U[i] for i in range(N) if sol[N + i + 1])
    # solver-free re-verification
    cnt = Counter()
    for g in A:
        for h in B:
            cnt[mul(g, h)] += 1
    ok = (cnt[IDENTITY] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENTITY)
    found.append((A, B, ok))
    # block this exact (A,B) selection
    blk = []
    for i in range(N):
        blk.append(-(i + 1) if U[i] in A else (i + 1))
        blk.append(-(N + i + 1) if U[i] in B else (N + i + 1))
    s.add_clause(blk)
    if len(found) % 6 == 0:
        print(f"  {len(found)} units so far ({time.time()-t0:.0f}s)", flush=True)

n = len(found)
allok = all(ok for _, _, ok in found)
sizes = Counter((len(A), len(B)) for A, B, _ in found)
setofA = {A for A, _, _ in found}
invclosed = sum(1 for A, B, _ in found if B in setofA)
print(f"\nTOTAL units in B(4)^2 (enumeration complete, final UNSAT): {n}", flush=True)
print(f"all parity-reverified solver-free: {allok}")
print(f"support-size multiset: {dict(sizes)}")
print(f"units whose inverse-support also appears as a unit-support: {invclosed}/{n}")
print(f"DLNV census (arXiv:2603.22640 §3.4) says exactly 36 -- match: {n == 36}")
print(f"({time.time()-t0:.0f}s total)")


==> anc/src/unit_mu_drat_splits.py <==
"""Size-split DRAT certification of m_u(P;4) >= 42 (fallback/parallel route).

Statement: no nontrivial unit of F2[P] with both supports in B(4) and
|supp alpha| + |supp alpha^-1| <= 40. Sound reductions: sizes are odd >= 3
(augmentation / triviality), and if (A,B) is a unit support pair so is (B,A)
(direct finiteness gives beta*alpha = 1), so it suffices to refute each split
(|A|,|B|) = (a,b) with a <= b, a,b odd >= 3, a+b <= 40. Each split fixes both
cardinalities exactly (strong propagation -> far easier instances), gets its
own DRAT proof (glucose4) checked by drat-trim, and the proof is deleted once
verified. All 90 splits VERIFIED => the theorem, certificate-backed.

Usage: python unit_mu_drat_splits.py [start_index]
"""
import os
import subprocess
import sys
import time
from pysat.card import CardEnc, EncType
from pysat.formula import CNF
from pysat.solvers import Solver
from promislow import ball, mul, IDENTITY


def find_drat_trim():
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    return repo if os.path.exists(repo) else "drat-trim"


DT = find_drat_trim()
U, _ = ball(4)
U = list(U)
N = len(U)

# shared pair/product structure rebuilt per split (cheap at this size)
def build_split(a, b):
    cnf = CNF()
    top = 2 * N
    def sA(i): return i + 1
    def sB(i): return N + i + 1
    cells = {}
    for i in range(N):
        for j in range(N):
            top += 1
            v = top
            cnf.append([-v, sA(i)])
            cnf.append([-v, sB(j)])
            cnf.append([-sA(i), -sB(j), v])
            cells.setdefault(mul(U[i], U[j]), []).append(v)

    def xor_chain(lits, parity):
        nonlocal top
        cur = lits[0]
        for l in lits[1:]:
            top += 1
            nxt = top
            cnf.append([-nxt, cur, l])
            cnf.append([-nxt, -cur, -l])
            cnf.append([nxt, -cur, l])
            cnf.append([nxt, cur, -l])
            cur = nxt
        cnf.append([cur] if parity == 1 else [-cur])

    for w, vs in cells.items():
        xor_chain(vs, 1 if w == IDENTITY else 0)
    for lits, k in (([sA(i) for i in range(N)], a), ([sB(i) for i in range(N)], b)):
        card = CardEnc.equals(lits=lits, bound=k, top_id=top, encoding=EncType.seqcounter)
        top = max(top, card.nv)
        cnf.extend(card.clauses)
    return cnf


splits = [(a, b) for a in range(3, 41, 2) for b in range(a, 41 - a + 1, 2) if a + b <= 40]


def main():
    start = int(sys.argv[1]) if len(sys.argv) > 1 else 0
    print(f"pool {N}; {len(splits)} splits (a<=b, odd, total<=40); starting at {start}", flush=True)
    for k, (a, b) in enumerate(splits):
        if k < start:
            continue
        t0 = time.time()
        cnf = build_split(a, b)
        with Solver(name="glucose4", bootstrap_with=cnf, with_proof=True) as s:
            sat = s.solve()
            if sat:
                model = set(s.get_model())
                A = [U[i] for i in range(N) if (i + 1) in model]
                print(f"[{k}] ({a},{b}): UNEXPECTED SAT |A|={len(A)} -- INVESTIGATE", flush=True)
                sys.exit(1)
            proof = s.get_proof()
        cp, dp = f"../results/mu_split_{a}_{b}.cnf", f"../results/mu_split_{a}_{b}.drat"
        cnf.to_file(cp)
        with open(dp, "w") as f:
            f.write("\n".join(proof) + "\n")
        chk = subprocess.run([DT, cp, dp], capture_output=True, text=True)
        ok = "s VERIFIED" in chk.stdout
        os.remove(cp)
        os.remove(dp)
        print(f"[{k}] ({a},{b}): UNSAT, drat-trim {'VERIFIED' if ok else 'FAILED!'} "
              f"({time.time()-t0:.0f}s)", flush=True)
        if not ok:
            sys.exit(1)
    print(f"ALL {len(splits)} SPLITS UNSAT + DRAT VERIFIED => m_u(P;4) >= 42 certified.", flush=True)


if __name__ == "__main__":
    main()


==> anc/src/unit_mu_drat_splits_kissat.py <==
"""kissat-based size-split DRAT certification of m_u(P;4) >= 42.

Same mathematics and CNF as unit_mu_drat_splits.py (whose build_split we
import); the solving is delegated to the external kissat binary, which
STREAMS the DRAT proof to disk (no gigabyte proof strings in Python memory,
unlike the pysat route) and is typically faster. Proofs are checked by
drat-trim and deleted once verified. Restartable: [start_index] [end_index).

kissat exit codes: 10 = SAT (would refute minimality -- investigate), 20 = UNSAT.
Usage: python unit_mu_drat_splits_kissat.py [start] [end]
"""
import os
import subprocess
import sys
import time
from unit_mu_drat_splits import build_split, splits, U, N, find_drat_trim

DT = find_drat_trim()
KISSAT = "kissat"

start = int(sys.argv[1]) if len(sys.argv) > 1 else 0
end = int(sys.argv[2]) if len(sys.argv) > 2 else len(splits)
print(f"kissat runner: pool {N}; splits [{start},{end}) of {len(splits)}", flush=True)
for k in range(start, end):
    a, b = splits[k]
    t0 = time.time()
    cnf = build_split(a, b)
    cp = f"../results/mu_split_{a}_{b}.cnf"
    dp = f"../results/mu_split_{a}_{b}.drat"
    cnf.to_file(cp)
    r = subprocess.run([KISSAT, "-q", "--no-binary", cp, dp],
                       capture_output=True, text=True)
    if r.returncode == 10:
        print(f"[{k}] ({a},{b}): UNEXPECTED SAT -- contradicts CP-SAT minimality! "
              f"model left in {cp}; INVESTIGATE", flush=True)
        os.remove(dp) if os.path.exists(dp) else None
        sys.exit(1)
    if r.returncode != 20:
        print(f"[{k}] ({a},{b}): kissat abnormal exit {r.returncode}: "
              f"{r.stderr[-200:]}", flush=True)
        sys.exit(1)
    chk = subprocess.run([DT, cp, dp], capture_output=True, text=True)
    ok = "s VERIFIED" in chk.stdout
    mb = os.path.getsize(dp) / 2**20
    os.remove(cp)
    os.remove(dp)
    print(f"[{k}] ({a},{b}): UNSAT, drat-trim {'VERIFIED' if ok else 'FAILED!'} "
          f"(proof {mb:.0f} MB, {time.time()-t0:.0f}s)", flush=True)
    if not ok:
        sys.exit(1)
print(f"splits [{start},{end}) ALL UNSAT + DRAT VERIFIED.", flush=True)


==> anc/src/unit_support_min.py <==
"""Ladder #6: ball-limited minimal support size of a nontrivial unit in F2[P].

In characteristic 2 the group-ring product IS the mod-2 multiplicity count, so

    alpha * beta = 1 in F2[P],  supp(alpha)=A, supp(beta)=B
        <=>  every product w != 1 of A x B has EVEN multiplicity,
             and 1 has ODD multiplicity.

P is amenable (finite extension of Z^3), so F2[P] is directly finite
(Kaplansky/Elek-Szabo): a right inverse is a two-sided unit. Hence the parity
condition on supports is necessary AND sufficient, and

    m_u(P; r) := min |A|+|B| over A,B <= B(r) satisfying the parity condition
                 with |A|,|B| >= 2

is exactly the least support total of a nontrivial unit of F2[P] with both
supports in B(r). Gardam's unit gives m_u <= 21+21 = 42 globally. Our m2(P)=24
(plain two-sided non-UP) is a lower-bound companion: a unit pair is a two-sided
"non-UP-except-at-1" pair.

Sound cuts: the augmentation F2[P] -> F2 maps a unit to 1, so |A| and |B| are
ODD; sizes 1 are exactly the trivial units, so |A|,|B| >= 3.

INFEASIBLE at radius r = theorem: "F2[P] contains no nontrivial unit with both
supports in B(r)" -- quantitative unit-conjecture geometry from the non-UP side.

Usage: python unit_support_min.py <r> [time_limit_s]
"""
import sys
import time
from collections import Counter
from ortools.sat.python import cp_model
from promislow import ball, mul, IDENTITY


def solve(r, tl, workers=8):
    U, _ = ball(r)
    U = list(U)
    N = len(U)
    print(f"P B({r}): pool |U|={N}", flush=True)
    m = cp_model.CpModel()
    selA = [m.NewBoolVar(f"A{i}") for i in range(N)]
    selB = [m.NewBoolVar(f"B{i}") for i in range(N)]
    nA = sum(selA)
    nB = sum(selB)
    # nontrivial unit: support sizes odd (augmentation) and >= 3
    m.Add(nA >= 3)
    m.Add(nB >= 3)
    halfA = m.NewIntVar(1, N // 2 + 1, "hA")
    halfB = m.NewIntVar(1, N // 2 + 1, "hB")
    m.Add(nA == 2 * halfA + 1)
    m.Add(nB == 2 * halfB + 1)
    # pair-product parity constraints
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(mul(U[i], U[j]), []).append((i, j))
    for w, ps in cells.items():
        pv = []
        for (i, j) in ps:
            v = m.NewBoolVar("")
            m.AddBoolAnd([selA[i], selB[j]]).OnlyEnforceIf(v)
            m.AddBoolOr([selA[i].Not(), selB[j].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        cnt = sum(pv)
        half = m.NewIntVar(0, len(ps), "")
        if w == IDENTITY:
            m.Add(cnt == 2 * half + 1)   # identity: odd multiplicity (>=1)
        else:
            m.Add(cnt == 2 * half)       # everything else: even (0,2,4,...)
    m.Minimize(nA + nB)
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = workers
    t0 = time.time()
    st = s.Solve(m)
    name = s.StatusName(st)
    dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [U[i] for i in range(N) if s.Value(selA[i]) == 1]
        B = [U[i] for i in range(N) if s.Value(selB[i]) == 1]
        # solver-free re-verification of the unit condition
        cnt = Counter()
        for a in A:
            for b in B:
                cnt[mul(a, b)] += 1
        ok = (cnt[IDENTITY] % 2 == 1) and all(
            v % 2 == 0 for w, v in cnt.items() if w != IDENTITY)
        tag = "OPTIMAL" if name == "OPTIMAL" else f"{name} (bound {s.BestObjectiveBound()})"
        print(f"  m_u(P; {r}) = {len(A)}+{len(B)} = {len(A)+len(B)}  [{tag}]  "
              f"unit condition re-verified solver-free: {ok}  ({dt:.0f}s)", flush=True)
        print(f"  => NONTRIVIAL UNIT SUPPORT PAIR IN B({r}) (char 2)!", flush=True)
        with open(f"../results/unit_support_B{r}.txt", "w") as f:
            f.write(f"# F2[P] nontrivial-unit support pair in B({r}), |A|={len(A)} |B|={len(B)}\n")
            f.write("A:\n")
            for g in A:
                f.write(repr(g) + "\n")
            f.write("B:\n")
            for g in B:
                f.write(repr(g) + "\n")
        return
    print(f"  status={name} ({dt:.0f}s)"
          + ("  => THEOREM: no nontrivial unit of F2[P] has both supports in "
             f"B({r})" if name == "INFEASIBLE" else "  (not resolved -- no claim)"),
          flush=True)


if __name__ == "__main__":
    r = int(sys.argv[1])
    tl = float(sys.argv[2]) if len(sys.argv) > 2 else 600
    solve(r, tl)


==> anc/src/unit_zoo.py <==
"""Ladder #6: nontrivial-unit support search in F2[G] across the group zoo.

For AMENABLE torsion-free G (all our groups: P virtually-Z^3, H4 virtually-
Heisenberg, G1/G2 polycyclic, G3 Heisenberg-by-finite), F2[G] is directly finite
(amenable => sofic, Elek-Szabo), so

    exists nontrivial unit with supp(alpha) <= B(r), supp(beta) <= B(r)
      <=>  exists A,B <= B(r), |A|,|B| odd >= 3 (augmentation + nontriviality),
           every product != 1 of A x B has even multiplicity, 1 odd.

INFEASIBLE at radius r  =>  THEOREM: no nontrivial unit of F2[G] with both
supports in B(r).  FEASIBLE => explicit unit (solver-free re-verified).
For H4/G1/G2/G3 any FEASIBLE would be a NEW counterexample group for the unit
conjecture (Gardam's construction lives in P) -- check literature before claiming.

Usage: python unit_zoo.py {P|H4|G1|G2|G3} <r> [time_limit_s] [max_total]
       max_total (optional): add |A|+|B| <= max_total (decision version).
"""
import sys
import time
from collections import Counter
from ortools.sat.python import cp_model


def get_group(name, r):
    if name == "P":
        from promislow import ball, mul, IDENTITY
        U, _ = ball(r)
        return list(U), mul, IDENTITY
    if name == "H4":
        from h4_verify import G, ball
        U, _ = ball(r)
        return list(U), G.mul, G.e()
    if name in ("G1", "G2", "G3"):
        mod = __import__({"G1": "g1_model", "G2": "g2_model", "G3": "g3_model"}[name])
        G = getattr(mod, name)() if hasattr(mod, name) else mod.G3()
        elems, dist = G.ball(r)
        U = [g for g in elems if dist[g] <= r]
        return U, G.mul, G.IDENTITY
    raise SystemExit(f"unknown group {name}")


def main():
    name, r = sys.argv[1], int(sys.argv[2])
    tl = float(sys.argv[3]) if len(sys.argv) > 3 else 600
    max_total = int(sys.argv[4]) if len(sys.argv) > 4 else None
    U, mul, IDENT = get_group(name, r)
    N = len(U)
    print(f"{name} B({r}): pool |U|={N}" + (f", decision |A|+|B| <= {max_total}" if max_total else ""), flush=True)
    m = cp_model.CpModel()
    selA = [m.NewBoolVar(f"A{i}") for i in range(N)]
    selB = [m.NewBoolVar(f"B{i}") for i in range(N)]
    nA, nB = sum(selA), sum(selB)
    m.Add(nA >= 3)
    m.Add(nB >= 3)
    hA = m.NewIntVar(1, N, "hA")
    hB = m.NewIntVar(1, N, "hB")
    m.Add(nA == 2 * hA + 1)
    m.Add(nB == 2 * hB + 1)
    if max_total is not None:
        m.Add(nA + nB <= max_total)
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(mul(U[i], U[j]), []).append((i, j))
    for w, ps in cells.items():
        pv = []
        for (i, j) in ps:
            v = m.NewBoolVar("")
            m.AddBoolAnd([selA[i], selB[j]]).OnlyEnforceIf(v)
            m.AddBoolOr([selA[i].Not(), selB[j].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        cnt = sum(pv)
        half = m.NewIntVar(0, len(ps), "")
        m.Add(cnt == 2 * half + (1 if w == IDENT else 0))
    if max_total is None:
        m.Minimize(nA + nB)
    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 8
    t0 = time.time()
    st = s.Solve(m)
    nm = s.StatusName(st)
    dt = time.time() - t0
    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [U[i] for i in range(N) if s.Value(selA[i]) == 1]
        B = [U[i] for i in range(N) if s.Value(selB[i]) == 1]
        cnt = Counter()
        for a in A:
            for b in B:
                cnt[mul(a, b)] += 1
        ok = (cnt[IDENT] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENT)
        print(f"  UNIT FOUND: |A|+|B| = {len(A)}+{len(B)} = {len(A)+len(B)}  [{nm}]  "
              f"parity solver-free: {ok}  ({dt:.0f}s)", flush=True)
        with open(f"../results/unit_{name}_B{r}.txt", "w") as f:
            f.write(f"# F2[{name}] nontrivial-unit support pair in B({r})\nA:\n")
            for g in A:
                f.write(repr(g) + "\n")
            f.write("B:\n")
            for g in B:
                f.write(repr(g) + "\n")
    else:
        msg = (f"  => THEOREM: no nontrivial unit of F2[{name}] with both supports in B({r})"
               + (f" and total <= {max_total}" if max_total else "")) if nm == "INFEASIBLE" \
              else "  (unresolved -- no claim)"
        print(f"  status={nm} ({dt:.0f}s)" + msg, flush=True)


if __name__ == "__main__":
    main()


==> anc/src/unit_zoo_drat.py <==
"""DRAT-certified zoo: no nontrivial unit of F2[G] with both supports in B(r),
for G in {P, H4, G1, G2, G3}.

Upgrades the CP-SAT zoo theorems (unit_zoo.py, results/unit_zoo_smallballs_
rerun_2026-07-17.log) to zero-trust, in the UNRESTRICTED strongest form used
for P B(3) (unit_b3_drat.py): no augmentation/odd-size cuts -- the certified
statement is "no pair (A,B) with |A|,|B| >= 2 satisfies the char-2 unit parity
condition (every product g != 1 hit an even number of times, 1 an odd number)".
Pairs with |A| = 1 or |B| = 1 satisfying the condition are exactly the trivial
units (alpha = g, beta = g^{-1}), so this certifies: no nontrivial unit of
F2[G] with supp(alpha), supp(beta) <= B(r).  Soundness of the reduction needs
no amenability: uv = 1 in F2[G] directly forces the parity condition on the
supports (only the SAT->unit converse would use direct finiteness).

Solver: kissat (streams DRAT to disk), checker: drat-trim; proof deleted once
verified.  Encoder sanity mode (--sanity): relax to |A|,|B| >= 1, expect SAT
via a trivial pair and re-verify the model's parity solver-free.

Usage: python unit_zoo_drat.py {P|H4|G1|G2|G3} <r> [--sanity]
"""
import os
import subprocess
import sys
import time
from collections import Counter
from pysat.card import CardEnc, EncType
from pysat.formula import CNF
from unit_zoo import get_group


def find_drat_trim():
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    if os.path.exists(repo):
        return repo
    from shutil import which
    return which("drat-trim") or repo


def build(U, mul, IDENT, bound):
    N = len(U)
    cnf = CNF()
    state = {"top": 2 * N}

    def sA(i):
        return i + 1

    def sB(i):
        return N + i + 1

    cells = {}
    pvar = {}
    for i in range(N):
        for j in range(N):
            state["top"] += 1
            v = state["top"]
            pvar[(i, j)] = v
            cnf.append([-v, sA(i)])
            cnf.append([-v, sB(j)])
            cnf.append([-sA(i), -sB(j), v])
            cells.setdefault(mul(U[i], U[j]), []).append(v)

    def xor_chain(lits, parity):
        if not lits:
            assert parity == 0, "empty XOR must be 0"
            return
        cur = lits[0]
        for l in lits[1:]:
            state["top"] += 1
            nxt = state["top"]
            cnf.append([-nxt, cur, l])
            cnf.append([-nxt, -cur, -l])
            cnf.append([nxt, -cur, l])
            cnf.append([nxt, cur, -l])
            cur = nxt
        cnf.append([cur] if parity == 1 else [-cur])

    for w, vs in cells.items():
        xor_chain(vs, 1 if w == IDENT else 0)

    for lits in ([sA(i) for i in range(N)], [sB(i) for i in range(N)]):
        card = CardEnc.atleast(lits=lits, bound=bound, top_id=state["top"],
                               encoding=EncType.seqcounter)
        state["top"] = max(state["top"], card.nv)
        cnf.extend(card.clauses)
    return cnf


def main():
    name, r = sys.argv[1], int(sys.argv[2])
    sanity = "--sanity" in sys.argv
    U, mul, IDENT = get_group(name, r)
    N = len(U)
    bound = 1 if sanity else 2
    cnf = build(U, mul, IDENT, bound)
    tag = f"{name}_b{r}" + ("_sanity" if sanity else "")
    print(f"{name} B({r}): pool {N}, CNF {cnf.nv} vars {len(cnf.clauses)} clauses"
          f" (bound |A|,|B| >= {bound})", flush=True)
    cp = f"../results/unit_zoo_{tag}.cnf"
    dp = f"../results/unit_zoo_{tag}.drat"
    cnf.to_file(cp)
    t0 = time.time()
    res = subprocess.run(["kissat", "-q", "--no-binary", cp, dp],
                         capture_output=True, text=True)
    dt = time.time() - t0
    if sanity:
        if res.returncode != 10:
            print(f"SANITY FAILED: expected SAT (trivial pair) got rc={res.returncode}",
                  flush=True)
            sys.exit(1)
        model = set()
        for line in res.stdout.splitlines():
            if line.startswith("v "):
                model.update(int(x) for x in line[2:].split() if x != "0")
        A = [U[i] for i in range(N) if (i + 1) in model]
        B = [U[i] for i in range(N) if (N + i + 1) in model]
        cnt = Counter()
        for a in A:
            for b in B:
                cnt[mul(a, b)] += 1
        ok = (cnt[IDENT] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENT)
        print(f"SANITY: SAT as expected, |A|={len(A)} |B|={len(B)}, "
              f"solver-free parity check: {'OK' if ok else 'MISMATCH!'} ({dt:.0f}s)",
              flush=True)
        for p in (cp, dp):
            if os.path.exists(p):
                os.remove(p)
        sys.exit(0 if ok else 1)
    if res.returncode == 10:
        print(f"UNEXPECTED SAT ({dt:.0f}s) -- contradicts CP-SAT zoo theorem; "
              f"model kept in {cp}; INVESTIGATE before any claim", flush=True)
        if os.path.exists(dp):
            os.remove(dp)
        sys.exit(1)
    if res.returncode != 20:
        print(f"kissat abnormal exit {res.returncode}: {res.stderr[-300:]}", flush=True)
        sys.exit(1)
    chk = subprocess.run([find_drat_trim(), cp, dp], capture_output=True, text=True)
    ok = "s VERIFIED" in chk.stdout
    mb = os.path.getsize(dp) / 2**20
    os.remove(cp)
    os.remove(dp)
    print(f"UNSAT ({dt:.0f}s, proof {mb:.1f} MB) drat-trim: "
          f"{'VERIFIED' if ok else 'FAILED: ' + chk.stdout[-300:]}", flush=True)
    if ok:
        print(f"THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[{name}] with both "
              f"supports in B({r}) (unrestricted form, |A|,|B| >= 2). "
              "Proof verified and deleted (regenerable).", flush=True)
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/src/verify_paper3.py <==
"""One-command audit of paper 3's witness-side claims (solver-free).

Checks: (1) Gardam's unit transcribes to 21 distinct elements with word-radius
profile {0:1,1:1,2:5,3:4,4:7,5:3} (radius 5, hence not in B(4));
(2) the stored B(4) unit support pair has sizes (21,21), both supports inside
B(4), and satisfies the char-2 unit parity condition by direct counting;
(3) the DRAT generator scripts for the B(2)/B(3) no-unit theorems exist.
"""
import ast
import os
import sys
from collections import Counter
from promislow import GEN_X as a, GEN_Y as b, mul, inv, IDENTITY, ball

FAILS = []
def check(name, ok):
    print(("[OK ] " if ok else "[FAIL] ") + name)
    if not ok:
        FAILS.append(name)

# (1) Gardam transcription
x = mul(a, a); y = mul(b, b); ab = mul(a, b); z = mul(ab, ab)
xi, yi, zi = inv(x), inv(y), inv(z)
def mm(*els):
    g = IDENTITY
    for e in els:
        g = mul(g, e)
    return g
Pt = [mm(*t) for t in [(), (x,), (y,), (zi,), (x, y), (x, zi), (y, zi), (x, y, zi)]]
Qt = [mm(xi, yi), mm(x), mm(yi, z), mm(z)]
Rt = [IDENTITY, mm(x), mm(yi, z), mm(x, y, z)]
St = [IDENTITY, mm(x, zi), mm(xi, zi), mm(y, zi), mm(yi, zi)]
alpha = Pt + [mul(t, a) for t in Qt] + [mul(t, b) for t in Rt] + [mul(t, ab) for t in St]
check("Gardam unit: 21 distinct support elements", len(set(alpha)) == 21)
U, dist = ball(6)
prof = Counter(dist[g] for g in alpha)
check("Gardam unit: radius profile {0:1,1:1,2:5,3:4,4:7,5:3} (max radius 5)",
      dict(prof) == {0: 1, 1: 1, 2: 5, 3: 4, 4: 7, 5: 3})

# (2) the B(4) unit
path = "../results/unit_support_B4.txt"
check("B(4) unit witness file present", os.path.exists(path))
A, B, mode = [], [], None
for line in open(path):
    line = line.strip()
    if line == "A:":
        mode = "A"; continue
    if line == "B:":
        mode = "B"; continue
    if line.startswith("#") or not line:
        continue
    g = ast.literal_eval(line)
    g = (tuple(g[0]), tuple(g[1]))
    (A if mode == "A" else B).append(g)
check("B(4) unit: sizes (21,21)", len(A) == 21 and len(B) == 21)
check("B(4) unit: both supports inside B(4)",
      all(dist[g] <= 4 for g in A) and all(dist[g] <= 4 for g in B))
cnt = Counter()
for g in A:
    for h in B:
        cnt[mul(g, h)] += 1
ok_parity = (cnt[IDENTITY] % 2 == 1) and all(v % 2 == 0 for w, v in cnt.items() if w != IDENTITY)
check("B(4) unit: char-2 unit parity condition (solver-free counting)", ok_parity)

# (3) DRAT regenerability
check("DRAT generator (unit_b3_drat.py) present", os.path.exists("unit_b3_drat.py"))
check("zoo search script (unit_zoo.py) present", os.path.exists("unit_zoo.py"))
check("zoo DRAT generator (unit_zoo_drat.py) present", os.path.exists("unit_zoo_drat.py"))

# (3b) zoo DRAT certification log: all nine statements VERIFIED
zlog = "../results/unit_zoo_drat.log"
check("zoo DRAT log present", os.path.exists(zlog))
ztxt = open(zlog).read() if os.path.exists(zlog) else ""
ZOO = [("G1", 1), ("G1", 2), ("G1", 3), ("G2", 1), ("G3", 1), ("G3", 2),
       ("G3", 3), ("H4", 1), ("H4", 2), ("H4", 3)]
zoo_ok = all(
    f"THEOREM DRAT-CERTIFIED: no nontrivial unit of F2[{g}] with both supports in B({r})"
    in ztxt for (g, r) in ZOO) and "FAILED" not in ztxt and "UNEXPECTED" not in ztxt
check("zoo theorems: all DRAT-certified (G1 r<=3, G2 r=1, G3 r<=3, H4 r<=3)", zoo_ok)

# (3c) H4 twisted-unitary sweep, radius 6, all four dihedral twists UNSAT
#      (ansatz-limited; gates relators->1 / hom / theta(B)=B all True)
tlog = "../results/h4_theta_b6_sweep_2026-08-07.log"
check("H4 theta-unitary B(6) sweep log present", os.path.exists(tlog))
ttxt = open(tlog).read() if os.path.exists(tlog) else ""
theta_ok = all(
    f"H4 B(6) pool 1067, theta={t} [glucose4]: relators->1 True, hom True, theta(B)=B True" in ttxt
    and f"no {t}-unitary unit with support in B(6)" in ttxt
    for t in ("sigma", "sigma2", "tau0", "tau1")) and "SAT (" not in ttxt.replace("UNSAT (", "")
check("H4: no theta-unitary unit in B(6) for sigma, sigma2, tau0, tau1 (gates True, all UNSAT)", theta_ok)

# (4) m_u(P;4) >= 42 split-sweep certificate: all 90 splits UNSAT + drat-trim VERIFIED
import re
slog = "../results/unit_mu_splits.log"
check("split-sweep log present", os.path.exists(slog))
txt = open(slog).read() if os.path.exists(slog) else ""
done = set(int(m.group(1)) for m in
           re.finditer(r"\[(\d+)\] \(\d+,\d+\): UNSAT, drat-trim VERIFIED", txt))
bad = ("FAILED" in txt) or ("UNEXPECTED" in txt) or ("abnormal" in txt)
check("m_u(P;4)>=42: all 90 size-splits UNSAT + DRAT VERIFIED, no failures",
      done == set(range(90)) and not bad)

# (5) B(4) census cross-validation vs DLNV arXiv:2603.22640 (36 units, all (21,21))
clog = "../results/unit_b4_census.log"
check("B(4) census log present", os.path.exists(clog))
ctxt = open(clog).read() if os.path.exists(clog) else ""
check("B(4) census: exactly 36 units, all (21,21), solver-free reverified, complete",
      "TOTAL units in B(4)^2 (enumeration complete, final UNSAT): 36" in ctxt
      and "all parity-reverified solver-free: True" in ctxt
      and "{(21, 21): 36}" in ctxt)

# (6) r_u(G_3) = 4: Gardam Theorem B's unit localizes into B(4) of G_3.
#     Recomputed here from scratch, not read from the log.
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from g3_gardam_unit_localize import (  # noqa: E402
    G, NU, letters, ev, phi, parity_check, GARDAM_RELATORS)

check("G3 = Gardam's amalgam S: both relators of [GardamC, S4] die in G3",
      all(ev(w) == G.IDENTITY for w in GARDAM_RELATORS.values()))
nu = [ev(s) for s in NU]
nu_star = [G.inv(g) for g in nu]
phi_nu = [G.word(phi(letters(s))) for s in NU]
nvals, idmult, others_even = parity_check(nu_star, phi_nu)
check("Gardam Thm B unit is a unit of F_2[G3] (209 values, id mult 21, rest even)",
      len(set(nu)) == 29 and nvals == 209 and idmult == 21 and others_even)
_, g3dist = G.ball(6)
best = None
for g in list(g3dist):
    if g3dist[g] > 6:
        continue
    gi = G.inv(g)
    A2 = [G.mul(g, t) for t in nu_star]
    B2 = [G.mul(t, gi) for t in phi_nu]
    if any(t not in g3dist for t in A2) or any(t not in g3dist for t in B2):
        continue
    r = max(max(g3dist[t] for t in A2), max(g3dist[t] for t in B2))
    if best is None or r < best[0]:
        best = (r, A2, B2)
r, A2, B2 = best
nv2, im2, oe2 = parity_check(A2, B2)
check("r_u(G3)=4: translated pair is a unit with both supports in B(4), total 58",
      r == 4 and nv2 == 209 and im2 == 21 and oe2
      and len(A2) + len(B2) == 58)

print()
if FAILS:
    print(f"*** {len(FAILS)} FAILURE(S): {FAILS}")
    sys.exit(1)
print("ALL PAPER-3 WITNESS-SIDE CLAIMS VERIFIED (solver-free).")


==> anc/tools/build_drat_trim.sh <==
#!/bin/bash
# Build the drat-trim proof checker (used by sat_proof_sweep.py).
cc -O2 -o "$(dirname "$0")/drat-trim" "$(dirname "$0")/drat-trim.c" && \
  echo "built $(dirname "$0")/drat-trim"


==> anc/tools/drat-trim.c <==
/************************************************************************************[drat-trim.c]
Copyright (c) 2014 Marijn Heule and Nathan Wetzler, The University of Texas at Austin.
Copyright (c) 2015-2024 Marijn Heule, Carnegie Mellon University
Last edit: April 21, 2024

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and
associated documentation files (the "Software"), to deal in the Software without restriction,
including without limitation the rights to use, copy, modify, merge, publish, distribute,
sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or
substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT
NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM,
DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT
OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
**************************************************************************************************/

#include <stdio.h>
#include <stdlib.h>
#include <assert.h>
#include <sys/time.h>

//#define PARTIALPROOF

#define TIMEOUT     40000
#define BIGINIT     1000000
#define INIT        4
#define END         0
#define UNSAT       0
#define SAT         1
#define DERIVATION  2
#define ID         -1
#define PIVOT      -2
#define MAXDEP	   -3
#define EXTRA       4		// ID + PIVOT + MAXDEP + terminating 0
#define INFOBITS    2		// could be 1 for SAT, must be 2 for QBF
#define DBIT        1
#define ASSUMED     2
#define MARK        3
#define ERROR      -1
#define ACTIVE      1

#define FORWARD_SAT      10
#define FORWARD_UNSAT    20
#define BACKWARD_UNSAT   30
#define SUCCESS          40
#define FAILED           50
#define FIXPOINT	 60
#define NOWARNING	 70
#define HARDWARNING	 80

#define COMPRESS

struct solver { FILE *inputFile, *proofFile, *lratFile, *traceFile, *activeFile;
    int *DB, nVars, timeout, mask, delete, *falseStack, *falseA, *forced, binMode, optimize, binOutput,
      *processed, *assigned, count, *used, *max, COREcount, RATmode, RATcount, nActive, *lratTable,
      nLemmas, maxRAT, *preRAT, maxDependencies, nDependencies, bar, backforce, reduce,
      *dependencies, maxVar, maxSize, mode, verb, unitSize, unitStackSize, prep, *current, nRemoved, warning,
      delProof, *setMap, *setTruth, rupOnly;
    char *coreStr, *lemmaStr;
    struct timeval start_time;
    long mem_used, time, nClauses, nStep, nOpt, nAlloc, *unitStack, *reason, lemmas, nResolve, *RATset,
         nReads, nWrites, lratSize, lratAlloc, *lratLookup, **wlist, *optproof, *formula, *proof;  };

static inline void assign (struct solver* S, int lit) {
  S->falseA[-lit] = 1; *(S->assigned++) = -lit; }

int compare (const void *a, const void *b) {
  return (*(int*)a - *(int*)b); }

int abscompare (const void *a, const void *b) {
  return (abs(*(int*)a) - abs(*(int*)b)); }

static inline void printClause (int* clause) {
  printf ("[%i] ", clause[ID]);
  while (*clause) printf ("%i ", *clause++); printf ("0\n"); }

static inline void addWatchPtr (struct solver* S, int lit, long watch) {
  if (S->used[lit] + 1 == S->max[lit]) { S->max[lit] *= 1.5;
    S->wlist[lit] = (long *) realloc (S->wlist[lit], sizeof (long) * S->max[lit]);
    if (S->wlist[lit] == NULL) { printf("c MEMOUT: reallocation failed for watch list of %i\n", lit); exit (0); } }
  S->wlist[lit][ S->used[lit]++ ] = watch | S->mask;
  S->wlist[lit][ S->used[lit]   ] = END; }

static inline void addWatch (struct solver* S, int* clause, int index) {
  addWatchPtr (S, clause[index], ((long) (((clause) - S->DB)) << 1)); }

static inline void removeWatch (struct solver* S, int* clause, int index) {
  int i, lit = clause[index];
  if ((S->used[lit] > INIT) && (S->max[lit] > 2 * S->used[lit])) {
    S->max[lit] = (3 * S->used[lit]) >> 1;
    S->wlist[lit] = (long *) realloc (S->wlist[lit], sizeof (long) * S->max[lit]);
    assert(S->wlist[lit] != NULL); }
  long *watch = S->wlist[lit];
  for (i = 0; i < S->used[lit]; i++) {
    int* _clause = S->DB + (*(watch++) >> 1);
    if (_clause == clause) {
      watch[-1] = S->wlist[lit][ --S->used[lit] ];
      S->wlist[lit][ S->used[lit] ] = END; return; } } }

static inline void addUnit (struct solver* S, long index) {
//  printf("c adding unit %i\n", S->DB[index]);
  if (S->unitSize >= S->unitStackSize) {
    S->unitStackSize = (S->unitStackSize * 3) >> 1;
    S->unitStack = (long*) realloc (S->unitStack, sizeof(long) * S->unitStackSize);
    if (S->unitStack == NULL) {
      printf ("c failed to reallocate unit stack\n"); exit (0); } }
  S->unitStack[S->unitSize++] = index; }

static inline void removeUnit (struct solver* S, int lit) {
  int i, found = 0;
  for (i = 0; i < S->unitSize; i++) {
    if (found) S->unitStack[i - 1] = S->unitStack[i];
    if (S->DB[ S->unitStack[i] ] == lit) found = 1; }
  S->unitSize--; }

static inline void unassignUnit (struct solver* S, int lit) {
  if (S->verb)
    printf ("\rc removing unit %i\n", lit);
  while (S->falseA[-lit]) {
    if (S->verb)
      printf ("\rc removing unit %i (%i)\n", S->forced[-1], lit);
    S->falseA[*(--S->forced)] = 0;
    S->reason[abs(*S->forced)] = 0; }
  S->processed = S->assigned = S->forced; }

static inline void markWatch (struct solver* S, int* clause, int index, int offset) {
  long* watch = S->wlist[ clause[ index ] ];
  for (;;) {
    int *_clause = (S->DB + (*(watch++) >> 1) + (long) offset);
    if (_clause == clause) { watch[ID] |= ACTIVE; return; } } }

static inline void addDependency (struct solver* S, int dep, int forced) {
  if (1 || S->traceFile || S->lratFile) { // temporary for MAXDEP
    if (S->nDependencies == S->maxDependencies) {
      S->maxDependencies = (S->maxDependencies * 3) >> 1;
//      printf ("c dependencies increased to %i\n", S->maxDependencies);
      S->dependencies = realloc (S->dependencies, sizeof (int) * S->maxDependencies);
      if (S->dependencies == NULL) { printf ("c MEMOUT: dependencies reallocation failed\n"); exit (0); } }
//    printf("c adding dep %i\n", (dep << 1) + forced);
    S->dependencies[S->nDependencies++] = (dep << 1) + forced; } }

static inline void markClause (struct solver* S, int* clause, int index) {
  S->nResolve++;
  addDependency (S, clause[index - 1] >> 1, (S->assigned > S->forced));

  if ((clause[index + ID] & ACTIVE) == 0) {
    S->nActive++;
    clause[index + ID] |= ACTIVE;
//#ifdef PARTIALPROOF
//    if ((clause + index) > (S->DB + S->firstLemma))  // don't delete original clauses
//#endif
    if ((S->mode == BACKWARD_UNSAT) && clause[index + 1]) {
      S->optproof[S->nOpt++] = (((long) (clause - S->DB) + index) << INFOBITS) + 1; }
    if (clause[1 + index] == 0) return;
    markWatch (S, clause,     index, -index);
    markWatch (S, clause, 1 + index, -index); }
  while (*clause) S->falseA[*(clause++)] = MARK; }

void analyze (struct solver* S, int* clause, int index) {     // Mark all clauses involved in conflict
  markClause (S, clause, index);
  while (S->assigned > S->falseStack) {
    int lit = *(--S->assigned);
    if (S->falseA[lit] == MARK) {
      if (S->reason[abs (lit)]) {
        markClause (S, S->DB + S->reason[abs (lit)], -1);
        if (S->assigned >= S->forced)
          S->reason[abs (lit)] = 0; } }
#ifndef PARTIALPROOF
    else if (S->falseA[lit] == ASSUMED && !S->RATmode && S->reduce && !S->lratFile) { // Remove unused literal
      S->nRemoved++;
      int *tmp = S->current;
      while (*tmp != lit) tmp++;
      while (*tmp) { tmp[0] = tmp[1]; tmp++; }
      tmp[-1] = 0; }
#endif
    if (S->assigned >= S->forced) S->reason[abs (lit)] = 0;
    S->falseA[lit] = (S->assigned < S->forced); }

  S->processed = S->assigned = S->forced; }

void noAnalyze (struct solver* S) {
  while (S->assigned > S->falseStack) {
    int lit = *(--S->assigned);
    if (S->assigned >= S->forced) S->reason[abs (lit)] = 0;
    S->falseA[lit] = (S->assigned < S->forced); }

  S->processed = S->assigned = S->forced; }

int propagate (struct solver* S, int init, int mark) { // Performs unit propagation (init not used?)
  int *start[2];
  int check = 0, mode = !S->prep;
  int i, lit, _lit = 0; long *watch, *_watch;
  start[0] = start[1] = S->processed;
  flip_check:;
  check ^= 1;
  while (start[check] < S->assigned) {                 // While unprocessed false literals
    lit = *(start[check]++);                           // Get first unprocessed literal
    if (lit == _lit) watch = _watch;
    else watch = S->wlist[ lit ];                      // Obtain the first watch pointer
    while (*watch != END) {                            // While there are watched clauses (watched by lit)
     if ((*watch & mode) != check) {
        watch++; continue; }
     int *clause = S->DB + (*watch >> 1);	       // Get the clause from DB
     if (S->falseA[ -clause[0] ] ||
         S->falseA[ -clause[1] ]) {
       watch++; continue; }
     if (clause[0] == lit) clause[0] = clause[1];      // Ensure that the other watched literal is in front
      for (i = 2; clause[i]; ++i)                      // Scan the non-watched literals
        if (S->falseA[ clause[i] ] == 0) {             // When clause[j] is not false, it is either true or unset
          clause[1] = clause[i]; clause[i] = lit;      // Swap literals
          addWatchPtr (S, clause[1], *watch);          // Add the watch to the list of clause[1]
          *watch = S->wlist[lit][ --S->used[lit] ];    // Remove pointer
          S->wlist[lit][ S->used[lit] ] = END;
          goto next_clause; }                          // Goto the next watched clause
      clause[1] = lit; watch++;                        // Set lit at clause[1] and set next watch
      if (!S->falseA[  clause[0] ]) {                  // If the other watched literal is falsified,
        assign (S, clause[0]);                         // A unit clause is found, and the reason is set
        S->reason[abs (clause[0])] = ((long) ((clause)-S->DB)) + 1;
        if (!check) {
          start[0]--; _lit = lit; _watch = watch;
          goto flip_check; } }
      else if (!mark) { noAnalyze (S); return UNSAT; }
      else { analyze (S, clause, 0); return UNSAT; }   // Found a root level conflict -> UNSAT
      next_clause: ; } }                               // Set position for next clause
  if (check) goto flip_check;
  S->processed = S->assigned;
  return SAT; }	                                       // Finally, no conflict was found


// Propagate top level units
static inline int propagateUnits (struct solver* S, int init) {
  int i;
//  printf("c propagateUnits %i\n", S->unitSize);
  while (S->forced > S->falseStack) {
    S->falseA[*(--S->forced)] = 0;
    S->reason[abs (*S->forced)] = 0; }
  S->forced = S->assigned = S->processed = S->falseStack;
  for (i = 0; i < S->unitSize; i++) {
    int lit = S->DB[ S->unitStack[i] ];
    S->reason[abs (lit)] = S->unitStack[i] + 1;
    assign (S, lit); }

  if (propagate (S, init, 1) == UNSAT) { return UNSAT; }
  S->forced = S->processed;
  return SAT; }

// Put falsified literals at the end and returns the size under the current
// assignment: negative size means satisfied, size = 0 means falsified
int sortSize (struct solver *S, int *lemma) {
  unsigned int size = 0, last = 0, sat = 1;
  while (lemma[last]) {
    int lit = lemma[last++];
    if (S->falseA[lit] == 0) {
      if (S->falseA[-lit]) sat = -1;
      lemma[last-1] = lemma[ size ];
      lemma[size++] = lit; } }
  return sat * size; }

// print the core clauses to coreFile in DIMACS format
void printCore (struct solver *S) {
  int i, j;
  for (i = 0; i < S->nClauses; i++) {
    int *clause = S->DB + (S->formula[i] >> INFOBITS);
    if (clause[ID] & ACTIVE) S->COREcount++; }
  printf ("\rc %i of %li clauses in core                            \n", S->COREcount, S->nClauses);

  if (S->coreStr) {
    FILE *coreFile = fopen (S->coreStr, "w");
    fprintf (coreFile, "p cnf %i %i\n", S->nVars, S->COREcount);
    for (i = 0; i < S->nClauses; i++) {
      int *clause = S->DB + (S->formula[i] >> INFOBITS);
      if (clause[ID] & ACTIVE) {
        while (*clause) fprintf (coreFile, "%i ", *clause++);
        fprintf (coreFile, "0\n"); } }
    fclose (coreFile); } }

void write_lit (struct solver *S, FILE *output, int lit) { // change to long?
  unsigned int l = abs (lit) << 1;
  if (lit < 0) l++;

  do {
    if (l <= 127) { fputc ((char)                 l, output); }
    else          { fputc ((char) (128 + (l & 127)), output); }
    S->nWrites++;
    l = l >> 7; }
  while (l); }

void printLRATline (struct solver *S, int time) {
  int *line = S->lratTable + S->lratLookup[time];
  if (S->binOutput) {
    fputc ('a', S->lratFile); S->nWrites++;
    while (*line) write_lit (S, S->lratFile, *line++);
    write_lit (S, S->lratFile, *line++);
    while (*line) write_lit (S, S->lratFile, *line++);
    write_lit (S, S->lratFile, *line++); }
  else {
    while (*line) fprintf (S->lratFile, "%i ", *line++);
    fprintf (S->lratFile, "%i ", *line++);
    while (*line) fprintf (S->lratFile, "%i ", *line++);
    fprintf (S->lratFile, "%i\n", *line++); } }

// print the core lemmas to lemmaFile in DRAT format
void printProof (struct solver *S) {
  int step;
  printf ("\rc %i of %i lemmas in core using %lu resolution steps\n", S->nActive - S->COREcount + 1, S->nLemmas + 1, S->nResolve);
  printf ("\rc %d RAT lemmas in core; %i redundant literals in core lemmas\n", S->RATcount, S->nRemoved);

  // NB: not yet working with forward checking
  if (S->mode == FORWARD_UNSAT) {
    printf ("\rc optimized proofs are not supported for forward checking\n");
    return; }

  // replace S->proof by S->optproof
  if (S->mode == BACKWARD_UNSAT) {
    if (S->nOpt > S->nAlloc) {
      S->nAlloc = S->nOpt;
      S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
      if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
    S->nStep   = 0;
    S->nLemmas = 0;
    for (step = S->nOpt - 1; step >= 0; step--) {
      long ad = S->optproof[step];
      int *lemmas = S->DB + (ad >> INFOBITS);
      if ((ad & 1) == 0) S->nLemmas++;
//      if (lemmas[ID] & ACTIVE) lemmas[ID] ^= ACTIVE; // only useful for checking multiple times?
      S->proof[S->nStep++] = S->optproof[step]; } }  // why not reuse ad?

  if (S->lemmaStr) {
    FILE *lemmaFile = fopen (S->lemmaStr, "w");
    for (step = 0; step < S->nStep; step++) {
      long ad = S->proof[step];
      int *lemmas = S->DB + (ad >> INFOBITS);
      if (!lemmas[1] && (ad & 1)) continue; // don't delete unit clauses
      if (S->binOutput) {
        S->nWrites++;
        if (ad & 1) fputc ('d', lemmaFile);
        else        fputc ('a', lemmaFile); }
      else if (ad & 1) fprintf (lemmaFile, "d ");
      int reslit = lemmas[PIVOT];
      while (*lemmas) {
        int lit = *lemmas++;
        if (lit == reslit) {
          if (S->binOutput) write_lit (S, lemmaFile, lit);
          else fprintf (lemmaFile, "%i ", lit); } }
      lemmas = S->DB + (ad >> INFOBITS);
      while (*lemmas) {
        int lit = *lemmas++;
        if (lit != reslit) {
          if (S->binOutput) write_lit (S, lemmaFile, lit);
          else fprintf (lemmaFile, "%i ", lit); } }
      if (S->binOutput) write_lit (S, lemmaFile, 0);
      else fprintf (lemmaFile, "0\n"); }
    if (S->binOutput) { fputc ('a', lemmaFile); write_lit (S, lemmaFile, 0); }
    else fprintf (lemmaFile, "0\n");
    fclose (lemmaFile); }

  if (S->lratFile) {
    int lastAdded = S->nClauses;
    int flag = 0;
    for (step = 0; step < S->nStep; step++) {
      long ad = S->proof[step];
      int *lemmas = S->DB + (ad >> INFOBITS);
      if ((ad & 1) == 0) {
        if (lastAdded == 0) {
          if (S->binOutput) {
            write_lit (S, S->lratFile, 0); }
          else {
            fprintf (S->lratFile, "0\n"); } }
        lastAdded = lemmas[ID] >> 1;
        printLRATline (S, lastAdded); }
      else if (lastAdded == S->nClauses) continue;
      else if (!lemmas[1] && (ad & 1)) continue; // don't delete unit clauses
      else if (ad & 1) {
        if (lastAdded != 0) {
          if (S->binOutput) {
            fputc ('d', S->lratFile); S->nWrites++; }
          else {
            fprintf (S->lratFile, "%i d ", lastAdded); } }
        lastAdded = 0;
        if (S->binOutput) {
          write_lit (S, S->lratFile, lemmas[ID] >> 1); }
        else {
          fprintf (S->lratFile, "%i ", lemmas[ID] >> 1); } } }
    if (lastAdded != S->nClauses) {
      if (S->binOutput) {
        write_lit (S, S->lratFile, 0); }
      else {
        fprintf(S->lratFile, "0\n"); } }

    printLRATline (S, S->count);

    fclose (S->lratFile);
    if (S->nWrites)
      printf ("c wrote optimized proof in LRAT format of %li bytes\n", S->nWrites); } }

void printNoCore (struct solver *S) {
  if (S->lratFile) {
    if (S->binOutput) {
      fputc ('d', S->lratFile); S->nWrites++; }
    else {
      fprintf (S->lratFile, "%ld d ", S->nClauses); }
    int i;
    for (i = 0; i < S->nClauses; i++) {
      int *clause = S->DB + (S->formula[i] >> INFOBITS);
      if ((clause[ID] & ACTIVE) == 0) {
        if (S->binOutput) {
          write_lit (S, S->lratFile, clause[ID] >> 1); }
        else {
          fprintf (S->lratFile, "%i ", clause[ID] >> 1); } } }
    if (S->binOutput) {
      write_lit (S, S->lratFile, 0); }
    else {
      fprintf (S->lratFile, "0\n"); } } }

// print the dependency graph to traceFile in TraceCheck+ format
// this procedure adds the active clauses at the end of the trace
void printTrace (struct solver *S) {
  if (S->traceFile) { int i;
    for (i = 0; i < S->nClauses; i++) {
      int *clause = S->DB + (S->formula[i] >> INFOBITS);
      if (clause[ID] & ACTIVE) {
        fprintf (S->traceFile, "%i ", i + 1);
        while (*clause) fprintf (S->traceFile, "%i ", *clause++);
        fprintf (S->traceFile, "0 0\n"); } }
    fclose (S->traceFile); } }

void printActive (struct solver *S) {
  int i, j;
  if (S->activeFile) {
    for (i = -S->maxVar; i <= S->maxVar; i++)
      if (i != 0)
        for (j = 0; j < S->used[i]; j++) {
          int *clause = S->DB + (S->wlist[i][j] >> 1);
          if (*clause == i) {
            while (*clause)
              fprintf (S->activeFile, "%i ", *clause++);
            fprintf (S->activeFile, "0\n"); } } } }

void postprocess (struct solver *S) {
  printNoCore (S);   // print before proof optimization
  printActive (S);
  printCore   (S);
  printTrace  (S);   // closes traceFile
  printProof  (S); } // closes lratFile

void lratAdd (struct solver *S, int elem) {
  if (S->lratSize == S->lratAlloc) {
    S->lratAlloc = S->lratAlloc * 3 >> 1;
    S->lratTable = (int *) realloc (S->lratTable, sizeof (int) * S->lratAlloc);
    if (S->lratTable == NULL) {
      printf ("c MEMOUT: failed to reallocate lrat table\n"); exit (0); } }
  S->lratTable[S->lratSize++] = elem; }

void printDependenciesFile (struct solver *S, int* clause, int RATflag, int mode) {
  FILE *file = NULL;
  if (mode == 0) file = S->traceFile;
  if (mode == 1) file = S->lratFile;

  if (file) {
    int i, j, k;
    int tmp = S->lratSize;

    if (clause != NULL) {
           S->lratLookup[clause[ID] >> 1] = S->lratSize; }
    else { S->lratLookup[S->count] = S->lratSize;   }

    if (clause != NULL) {
      int size = 0;
      int *sortClause;

      sortClause = (int *) malloc (sizeof(int) * S->maxSize);
      assert (sortClause != NULL);
      lratAdd (S, S->time >> 1); // NB: long to ing
      int reslit = clause[PIVOT];
      while (*clause) {
        if (*clause == reslit)
          lratAdd (S, reslit);
        sortClause[size++] = *clause++; }
      qsort (sortClause, size, sizeof (int), abscompare);
      for (i = 0; i < size; i++) {
        int lit = sortClause[i];
        if (lit != reslit)
          lratAdd (S, lit); }
      free (sortClause); }
    else { lratAdd (S, S->count); }
    lratAdd (S, 0);

    int isRUP = 1;
    for (i = 0; i < S->nDependencies; i++)
      if (S->dependencies[i] < 0) { isRUP = 0; break; }

    if (isRUP) {
      for (i = S->nDependencies - 1; i >= 0; i--)
        lratAdd (S, S->dependencies[i] >> 1);
      lratAdd (S, 0);
      goto printLine; }

    // first print the preRAT units in order of becoming unit
    int size = 0;
    for (i = 0; i < S->nDependencies; i++) {
      if (S->dependencies[i] > 0) continue;
      for (j = i - 1; j >= 0 && S->dependencies[j] > 0; j--) {
        int flag = 0;
        int cls  = S->dependencies[j];
        if (cls & 1) continue;
        for (k = 0; k < size; k++)
          if (S->preRAT[k] == cls) flag = 1;
        if (!flag) {
          S->preRAT[size++] = cls;
          lratAdd (S, cls >> 1); } } }

    // print dependencies in order of becoming unit
    for (i = S->nDependencies - 1; i >= 0; i--) {
      int cls = S->dependencies[i];
      if ((mode == 0) && (cls < 0)) continue;
      if (mode == 0) {
        int flag = 0;
        for (j = 0; j < size; j++)
          if (S->preRAT[j] == cls) flag = 1;
        if (!flag) {
          S->preRAT[size++] = cls;
          lratAdd (S, cls >> 1); } }
      if ((mode == 1) && (cls & 1))
        lratAdd (S, cls >> 1); }
      lratAdd (S, 0);

    printLine:;
    if (mode == 0) {
      for (i = tmp; i < S->lratSize; i++)
        fprintf (file, "%d ", S->lratTable[i]);
      S->lratSize = tmp;
      fprintf (file, "\n"); } } }

void printDependencies (struct solver *S, int* clause, int RATflag) {
  if (clause != NULL) {
    int i;
    clause[MAXDEP] = 0;
    for (i = 0; i < S->nDependencies; i++) {
      if (S->dependencies[i] > clause[MAXDEP])
        clause[MAXDEP] = S->dependencies[i]; }
    assert (clause[MAXDEP] < clause[ID]); }

  printDependenciesFile (S, clause, RATflag, 0);
  printDependenciesFile (S, clause, RATflag, 1); }

int checkRAT (struct solver *S, int pivot, int mark) {
  int i, j, nRAT = 0;

  // Loop over all literals to calculate resolution candidates
  for (i = -S->maxVar; i <= S->maxVar; i++) {
    if (i == 0) continue;
    // Loop over all watched clauses for literal
    for (j = 0; j < S->used[i]; j++) {
      int* watched = S->DB + (S->wlist[i][j] >> 1);
      int id = watched[ID] >> 1;
      int active = watched[ID] & ACTIVE;
      if (*watched == i) { // If watched literal is in first position
	while (*watched)
          if (*watched++ == -pivot) {
            if ((S->mode == BACKWARD_UNSAT) && !active) {
//              printf ("\rc RAT check ignores unmarked clause : "); printClause (S->DB + (S->wlist[i][j] >> 1));
              continue; }
	    if (nRAT == S->maxRAT) {
	      S->maxRAT = (S->maxRAT * 3) >> 1;
	      S->RATset = realloc (S->RATset, sizeof (long) * S->maxRAT);
              assert (S->RATset != NULL); }
	    S->RATset[nRAT++] = S->wlist[i][j] >> 1;
            break; } } } }

  // S->prep = 1;
  // Check all clauses in RATset for RUP
  int flag = 1;
  qsort (S->RATset, nRAT, sizeof (long), compare);
  S->nDependencies = 0;
  for (i = nRAT - 1; i >= 0; i--) {
    int* RATcls = (int*) (S->DB + S->RATset[i]);
    int id = RATcls[ID] >> 1;
    int blocked = 0;
    long int reason  = 0;
    if (S->verb) {
      printf ("\rc RAT clause: "); printClause (RATcls); }

    while (*RATcls) {
      int lit = *RATcls++;
      if (lit != -pivot && S->falseA[-lit])
        if (!blocked || reason > S->reason[abs (lit)])
          blocked = lit, reason = S->reason[abs (lit)]; }

    if (blocked && reason) {
      analyze (S, S->DB + reason, -1);
      S->reason[abs (blocked)] = 0; }

    if (!blocked) {
      RATcls = (int*) (S->DB + S->RATset[i]);
      while (*RATcls) {
        int lit = *RATcls++;
        if (lit != -pivot && !S->falseA[lit]) {
          assign (S, -lit); S->reason[abs (lit)] = 0; } }
      if (propagate (S, 0, mark) == SAT) { flag  = 0; break; } }
    addDependency (S, -id, 1); }

  if (flag == 0) {
    while (S->forced < S->assigned) {
      S->falseA[*(--S->assigned)] = 0;
      S->reason[abs (*S->assigned)] = 0; }
    if (S->verb) printf ("\rc RAT check on pivot %i failed\n", pivot);
    return FAILED; }

  return SUCCESS; }

int redundancyCheck (struct solver *S, int *clause, int size, int mark) {
  int i, indegree;
  int falsePivot = S->falseA[clause[PIVOT]];
  if (S->verb) { printf ("\rc checking lemma (%i, %i) ", size, clause[PIVOT]); printClause (clause); }

  if (S->mode != FORWARD_UNSAT) {
    if ((clause[ID] & ACTIVE) == 0) return SUCCESS; }  // redundant?
//    clause[PIVOT] ^= ACTIVE; }

  if (size < 0) {
    S->DB[ S->reason[abs (*clause)] - 2] |= 1;
    return SUCCESS; }

  indegree = S->nResolve;

  S->RATmode = 0;
  S->nDependencies = 0;
  for (i = 0; i < size; ++i) {
    if (S->falseA[-clause[i]]) { // should only occur in forward mode
      if (S->warning != NOWARNING) {
        printf ("\rc WARNING: found a tautological clause in proof: "); printClause (clause); }
      if (S->warning == HARDWARNING) exit (HARDWARNING);
      while (S->forced < S->assigned) {
        S->falseA[*(--S->assigned)] = 0;
        S->reason[abs (*S->assigned)] = 0; }
      return SUCCESS; }
    S->falseA[clause[i]] = ASSUMED;
    *(S->assigned++) = clause[i];
    S->reason[abs (clause[i])] = 0; }

  S->current = clause;
  if (propagate (S, 0, mark) == UNSAT) {
    indegree = S->nResolve - indegree;
    if (indegree <= 2 && S->prep == 0) {
      S->prep = 1; if (S->verb) printf ("\rc [%li] preprocessing checking mode on\n", S->time); }
    if (indegree  > 2 && S->prep == 1) {
      S->prep = 0; if (S->verb) printf ("\rc [%li] preprocessing checking mode off\n", S->time); }
    if (S->verb) printf ("\rc lemma has RUP\n");
    printDependencies (S, clause, 0);
    return SUCCESS; }

  // Failed RUP check.  Now test RAT.
  // printf ("RUP check failed.  Starting RAT check.\n");
  if (S->rupOnly) {
      printf ("\rc RUP check failed\n");
      return FAILED; }
  int reslit = clause[PIVOT];
  if (S->verb)
    printf ("\rc RUP checked failed; starting RAT check on pivot %d.\n", reslit);

  if (falsePivot) return FAILED;

  int* savedForced = S->forced;

  S->RATmode = 1;
  S->forced = S->assigned;

  int failed = 0;
  if (checkRAT (S, reslit, mark) == FAILED) {
    failed = 1;
    if (S->warning != NOWARNING) {
      printf ("\rc WARNING: RAT check on proof pivot failed : "); printClause (clause); }
    if (S->warning == HARDWARNING) exit (HARDWARNING);
    for (i = 0; i < size; i++) {
      if (clause[i] == reslit) continue;
      if (checkRAT (S, clause[i], mark) == SUCCESS) {
        clause[PIVOT] = clause[i];
        failed = 0; break; } } }

  if (failed == 0)
    printDependencies (S, clause, 1);

  S->processed = S->forced = savedForced;
  while (S->forced < S->assigned) {
    S->falseA[*(--S->assigned)] = 0;
    S->reason[abs (*S->assigned)] = 0; }

  if (failed) {
    printf ("c RAT check failed on all possible pivots\n");
    return FAILED; }


  if (mark) S->RATcount++;
  if (S->verb) printf ("\rc lemma has RAT on %i\n", clause[PIVOT]);
  return SUCCESS; }

int init (struct solver *S) {
  S->forced     = S->falseStack; // Points inside *falseStack at first decision (unforced literal)
  S->processed  = S->falseStack; // Points inside *falseStack at first unprocessed literal
  S->assigned   = S->falseStack; // Points inside *falseStack at last unprocessed literal

  // initialize watch pointers on the original clauses
  S->RATmode    = 0;
  S->nRemoved   = 0;
  S->nOpt       = 0;
  S->nResolve   = 0;
  S->RATcount   = 0;
  S->nActive    = 0;
  S->COREcount  = 0;
  S->unitSize   = 0;

  int i;
  for (i = 1; i <= S->maxVar; ++i) {
    S->reason    [i]                   = 0;
    S->falseStack[i]                   = 0;
    S->falseA[i]    = S->falseA[-i]    = 0;
    S->used  [i]    = S->used  [-i]    = 0;
    S->wlist [i][0] = S->wlist [-i][0] = END; }

  for (i = 0; i < S->nClauses; i++) {
    int *clause = S->DB + (S->formula[i] >> INFOBITS);
    if (clause[ID] & ACTIVE) clause[ID] ^= ACTIVE;
    if (clause[0] == 0) {
      printf ("\rc formula contains empty clause\n");
      if (S->coreStr) {
        FILE *coreFile = fopen (S->coreStr, "w");
        fprintf (coreFile, "p cnf 0 1\n 0\n");
        fclose (coreFile); }
      if (S->lemmaStr) {
        FILE *lemmaFile = fopen (S->lemmaStr, "w");
        fprintf (lemmaFile, "0\n");
        fclose (lemmaFile); }
      return UNSAT; }
    if (clause[1]) { addWatch (S, clause, 0); addWatch (S, clause, 1); }
    else if (S->falseA[clause[0]]) {
      printf ("\rc found complementary unit clauses: %i\n", clause[0]);
      if (S->coreStr) {
        FILE *coreFile = fopen (S->coreStr, "w");
        fprintf (coreFile, "p cnf %i 2\n%i 0\n%i 0\n", abs (clause[0]), clause[0], -clause[0]);
        fclose (coreFile); }
      if (S->lemmaStr) {
        FILE *lemmaFile = fopen (S->lemmaStr, "w");
        fprintf (lemmaFile, "0\n");
        fclose (lemmaFile); }
      if (S->lratFile) {
        int j;
        for (j = 0; j < i; j++) {
          int *_clause = S->DB + (S->formula[j] >> INFOBITS);
          if ((_clause[0] == -clause[0]) && !_clause[1]) break; }
        fprintf (S->lratFile, "%li 0 %i %i 0\n", S->nClauses + 1, j + 1, i + 1); }
      return UNSAT; }
    else if (!S->falseA[ -clause[0] ]) {
      addUnit (S, (long) (clause - S->DB));
      assign (S, clause[0]); } }

  S->nDependencies = 0;
  S->time = S->count; // Alternative time init
  if (propagateUnits (S, 1) == UNSAT) {
    printf ("\rc UNSAT via unit propagation on the input instance\n");
    printDependencies (S, NULL, 0);
    postprocess (S); return UNSAT; }
  return SAT; }

int verify (struct solver *S, int begin, int end) {
  int top_flag = 1;
  if (init (S) == UNSAT) return UNSAT;

  if (S->mode == FORWARD_UNSAT) {
    if (begin == end)
      printf ("\rc start forward verification\n"); }

  int step;
  int adds = 0;
  int active = S->nClauses;
  for (step = 0; step < S->nStep; step++) {
    if (step >= begin && step < end) continue;
    long ad = S->proof[step]; long d = ad & 1;
    int *lemmas = S->DB + (ad >> INFOBITS);

    S->time = lemmas[ID];
    if (d) { active--; }
    else   { active++; adds++; }
    if (S->mode == FORWARD_SAT && S->verb) printf ("\rc %i active clauses\n", active);

    if (!lemmas[1]) { // found a unit
      int lit = lemmas[0];
      if (S->verb)
        printf ("\rc found unit in proof %i [%li]\n", lit, S->time);
      if (d) {
        if (S->mode == FORWARD_SAT) {
          removeUnit (S, lit); propagateUnits (S, 0); }
        else { // no need to remove units while checking UNSAT
          if (S->verb) { printf("c removing proof step: d "); printClause(lemmas); }
          S->proof[step] = 0; continue; } }
      else {
//        printf ("c unit %i\n", lit);
//        if (S->falseA[-lit]) S->reason[abs(lit)] = (lemmas - S->DB) + 1;
        if (S->mode == BACKWARD_UNSAT && S->falseA[-lit]) { S->proof[step] = 0; continue; }
        else { addUnit (S, (long) (lemmas - S->DB)); } } }

    if (d && lemmas[1]) { // if delete and not unit
      if ((S->reason[abs (lemmas[0])] - 1) == (lemmas - S->DB)) { // what is this check?
        if (S->mode != FORWARD_SAT) { // ignore pseudo unit clause deletion
          if (S->warning != NOWARNING) {
            if (S->verb) { printf ("\rc WARNING: ignoring deletion instruction %li: ", (lemmas - S->DB)); printClause (lemmas); } }
          if (S->warning == HARDWARNING) exit (HARDWARNING);
          if (S->verb) { printf ("c ignoring deletion instruction %li: ", (lemmas - S->DB)); printClause (lemmas); }
//        if (S->mode == BACKWARD_UNSAT) { // ignore pseudo unit clause deletion
          S->proof[step] = 0; }
        else { // if (S->mode == FORWARD_SAT) { // also for FORWARD_UNSAT?
          removeWatch (S, lemmas, 0), removeWatch (S, lemmas, 1);
          propagateUnits (S, 0); } }
      else {
        removeWatch (S, lemmas, 0), removeWatch (S, lemmas, 1); }
      if (S->mode == FORWARD_UNSAT ) continue;   // Ignore deletion of top-level units
      if (S->mode == BACKWARD_UNSAT) continue; }

    int size = sortSize (S, lemmas); // after removal of watches

    if (d && S->mode == FORWARD_SAT) {
      if (size == -1) propagateUnits (S, 0);  // necessary?
      if (redundancyCheck (S, lemmas, size, 1) == FAILED)  {
        printf ("c failed at proof line %i (modulo deletion errors)\n", step + 1);
        return SAT; }
      continue; }

    if (d == 0 && S->mode == FORWARD_UNSAT) {
      if (step > end) {
        if (size < 0) continue; // Fix of bus error: 10
        if (redundancyCheck (S, lemmas, size, 1) == FAILED) {
          printf ("c failed at proof line %i (modulo deletion errors)\n", step + 1);
          return SAT; }

        size = sortSize (S, lemmas);
        S->nDependencies = 0; } }

    if (lemmas[1])
      addWatch (S, lemmas, 0), addWatch (S, lemmas, 1);

    if (size == 0) { printf ("\rc conflict claimed, but not detected\n"); return SAT; }  // change to FAILED?
    if (size == 1) {
      if (S->verb) printf ("\rc found unit %i\n", lemmas[0]);
      assign (S, lemmas[0]); S->reason[abs (lemmas[0])] = ((long) ((lemmas)-S->DB)) + 1;
      if (propagate (S, 1, 1) == UNSAT) goto start_verification;
      S->forced = S->processed; } }

  if (S->mode == FORWARD_SAT && active == 0) {
    postprocess (S); return UNSAT; }

  if (S->mode == FORWARD_UNSAT) {
    if (begin == end) {
      postprocess (S);
      printf ("\rc VERIFIED derivation: all lemmas preserve satisfiability\n");
      if (S->warning != NOWARNING) {
        printf ("\rc WARNING: no empty clause detected, this is not a refutation\n"); }
      return DERIVATION; }
    return SAT; }

  if (S->mode == BACKWARD_UNSAT) {
    if (S->backforce) {
      int s;
      for (s = 0; s < step; s++) {
        long ad = S->proof[s];
        int *clause = S->DB + (ad >> INFOBITS);
        if (sortSize(S, clause) >= 0) {
          if ( (ad & 1) && (clause[ID] & ACTIVE)) clause[ID] ^= ACTIVE;
          if (!(ad & 1))                          clause[ID] |= ACTIVE; } } }
    if (!S->backforce) {
      printf ("\rc ERROR: no conflict\n");
      return SAT;
    } }

  start_verification:;
  if (S->mode == FORWARD_UNSAT) {
    printDependencies (S, NULL, 0);
    postprocess (S); return UNSAT; }

  if (!S->backforce)
    printDependencies (S, NULL, 0);

  if (S->mode == FORWARD_SAT) {
    printf ("\rc ERROR: found empty clause during SAT check\n"); exit (0); }
  printf ("\rc detected empty clause; start verification via backward checking\n");

  S->forced = S->processed;
  assert (S->mode == BACKWARD_UNSAT); // only reachable in BACKWARD_UNSAT mode

  S->nOpt = 0;

  int checked = 0, skipped = 0;

  double max = (double) adds;

  struct timeval backward_time;
  gettimeofday (&backward_time, NULL);
  for (; step >= 0; step--) {
    struct timeval current_time;
    gettimeofday (&current_time, NULL);
    int seconds = (int) (current_time.tv_sec - S->start_time.tv_sec);
    if ((seconds > S->timeout) && (S->optimize == 0)) printf ("s TIMEOUT\n"), exit (0);

    if (S->bar)
      if ((adds % 1000) == 0) {
        int f;
        long runtime = (current_time.tv_sec  - backward_time.tv_sec ) * 1000000 +
                       (current_time.tv_usec - backward_time.tv_usec);
        double time = (double) (runtime / 1000000.0);
        double fraction = (adds * 1.0) / max;
        printf("\rc %.2f%% [", 100.0 * (1.0 - fraction));
        for (f = 1; f <= 20; f++) {
          if ((1.0 - fraction) * 20.0 < 1.0 * f) printf(" ");
          else printf("="); }
        printf("] time remaining: %.2f seconds ", time / (1.0 - fraction) - time);
        if (step == 0) printf("\n");
        fflush (stdout); }

    long ad = S->proof[step]; long d = ad & 1;
    int *clause = S->DB + (ad >> INFOBITS);


    if (ad == 0) continue; // Skip lemma that has been removed from proof
    if ( d == 0) {
      adds--;
      if (clause[1]) {
        removeWatch (S, clause, 0), removeWatch (S, clause, 1);
        if (S->reason[abs (clause[0])] == (clause + 1 - S->DB)) {  // use this check also for units?
          unassignUnit (S, clause[0]); } }
      else unassignUnit (S, clause[0]); }

    int size = sortSize (S, clause);

    if (d) {
      if (S->verb) { printf ("\rc adding clause (%i) ", size); printClause (clause); }
      addWatch (S, clause, 0), addWatch (S, clause, 1); continue; }

    S->time = clause[ID];
    if ((S->time & ACTIVE) == 0) {
      skipped++;
//      if ((skipped % 100) == 0) printf("c skipped %i, checked %i\n", skipped, checked);
      continue; } // If not marked, continue

    assert (size >= 1);
    int *_clause = clause + size;
    while (*_clause++) { S->nRemoved++; }
    clause[size] = 0;

    if (S->verb) {
      printf ("\rc validating clause (%i, %i):  ", clause[PIVOT], size); printClause (clause); }

    if (redundancyCheck (S, clause, size, 1) == FAILED) {
      printf ("c failed at proof line %i (modulo deletion errors)\n", step + 1);
      return SAT; }
    checked++;
    S->optproof[S->nOpt++] = ad; }

  postprocess (S);
  return UNSAT; }

long matchClause (struct solver* S, long *clauselist, int listsize, int* input, int size) {
  int i, j;
  for (i = 0; i < listsize; ++i) {
    int *clause = S->DB + clauselist[i];
    for (j = 0; j <= size; j++)
      if (clause[j] != input[j]) goto match_next;

    long result = clauselist[i];
    clauselist[i] = clauselist[--listsize];
    return result;
    match_next:; }
  return 0; }

unsigned int getHash (int* input) {
  unsigned int sum = 0, prod = 1, xor = 0;
  while (*input) {
    prod *= *input; sum += *input; xor ^= *input; input++; }
  return (1023 * sum + prod ^ (31 * xor)) % BIGINIT; }

int read_lit (struct solver *S, int *lit) {
  int l = 0, lc, shift = 0;
  do {
    lc = getc_unlocked (S->proofFile);
    S->nReads++;
    if ((shift == 0) && (lc == EOF)) return EOF;
    l |= (lc & 127) << shift;
    shift += 7; }
  while (lc > 127);
  if (l % 2) *lit = (l >> 1) * -1;
  else       *lit = (l >> 1);
  return 1; }

void deactivate (struct solver *S) {
  S->nActive = 0;
  int step;
  for (step = 0; step < S->nStep; step++) {
    if ((S->proof[step] & 1) == 0) {
      int *clause = S->DB + (S->proof[step] >> INFOBITS);
      if (clause[ID] & ACTIVE) clause[ID] ^= ACTIVE; } }
}

void shuffleProof (struct solver *S, int iteration) {
  int i, step, _step;

  double base = 100;
  for (i = 1; i < iteration; i++)
    base *= 1.1;

  // randomly remove clause deletion steps
  for (_step = 0, step = 0; step < S->nStep; step++) {
    if (S->proof[step] & 1) {
      int length = 0;
      int *clause = S->DB + (S->proof[step] >> INFOBITS);
      while (*clause) { length++; clause++; }
      if ((rand() % 1000) < (base * iteration / length)) continue; }
    S->proof[_step++] = S->proof[step]; }
  S->nStep = _step;

  for (step = S->nStep - 1; step > 0; step--) {
    long a = S->proof[step  ];
    if (a & DBIT) continue;
    long b = S->proof[step-1];
    if (b & DBIT) {
      S->proof[step  ] = b;
      S->proof[step-1] = a; }
    else {
      int *c = S->DB + (a >> INFOBITS);
      int *d = S->DB + (b >> INFOBITS);
      int coinflip = 0;
//      int coinflip = rand () / (RAND_MAX >> 1);
      if (c[MAXDEP] < d[MAXDEP] || (coinflip && (c[MAXDEP] < d[ID]))) {
        int tmp = d[ID];
        d[ID] = c[ID];
        c[ID] = tmp;
        S->proof[step  ] = b;
        S->proof[step-1] = a; } } }

  for (step = 0; step < S->nStep; step++) {
    long ad = S->proof[step];
    if (ad & 1) continue;
    int *clause = S->DB + (ad >> INFOBITS);
    int i, length = 0;
    while (*clause) { length++; clause++; }
    clause = S->DB + (ad >> INFOBITS);
    for (i = 0; i < length - 1; i++) {
      int j = i + rand() / (RAND_MAX / (length - i) + 1);
      int t = clause[i]; clause[i] = clause[j]; clause[j] = t; } } }

int parse (struct solver* S) {
  int tmp, active = 0, retvalue = SAT;
  int del = 0, fileLine = 0;
  int *buffer, bufferAlloc;

  S->nVars    = 0;
  S->nClauses = 0;
  do { tmp = fscanf (S->inputFile, " cnf %i %li \n", &S->nVars, &S->nClauses); // Read the first line
    if (tmp > 0 && tmp != EOF) break; tmp = fscanf (S->inputFile, "%*s\n"); }  // In case a commment line was found
  while (tmp != 2 && tmp != EOF);                                              // Skip it and read next line
  int nZeros = S->nClauses;

  if (!S->nVars && !S->nClauses) {
    printf ("\rc ERROR: did not find p cnf line in input file\n"); exit (0); }

  printf ("\rc parsing input formula with %i variables and %li clauses\n", S->nVars, S->nClauses);

  bufferAlloc = INIT;
  buffer = (int*) malloc (sizeof (int) * bufferAlloc);

  S->count    = 1;
  S->nStep    = 0;
  S->mem_used = 0;                  // The number of integers allocated in the DB

  long size;
  long DBsize = S->mem_used + BIGINIT;
  S->DB = (int*) malloc (DBsize * sizeof (int));
  if (S->DB == NULL) { free (buffer); return ERROR; }

  S->maxVar  = 0;
  S->maxSize = 0;
  S->nLemmas = 0;
  S->nAlloc  = BIGINIT;
  S->formula = (long *) malloc (sizeof (long) * S->nClauses);
  S->proof   = (long *) malloc (sizeof (long) * S->nAlloc);
  long **hashTable = (long**) malloc (sizeof (long*) * BIGINIT);
  int   *hashUsed  = (int * ) malloc (sizeof (int  ) * BIGINIT);
  int   *hashMax   = (int * ) malloc (sizeof (int  ) * BIGINIT);

  int i;
  for (i = 0; i < BIGINIT; i++) {
    hashUsed [i] = 0;
    hashMax  [i] = INIT;
    hashTable[i] = (long*) malloc (sizeof (long) * hashMax[i]); }

  int fileSwitchFlag = 0;
  long finalClause = 0;
  size = 0;
  while (1) {
    int lit = 0; tmp = 0;
    fileSwitchFlag = nZeros <= 0;

    if (size == 0) {
      if (fileSwitchFlag) { // read for proof
        if (S->binMode == 1) {
          int res = getc_unlocked (S->proofFile);
          if      (res == EOF) break;
          else if (res ==  97) del = 0;
          else if (res == 100) del = 1;
          else {
            if (S->warning != NOWARNING) {
              printf ("\rc WARNING: wrong binary prefix, stop reading proof\n"); break; }
            if (S->warning == HARDWARNING) exit (HARDWARNING); }
          S->nReads++; }
        else {
          tmp = fscanf (S->proofFile, " d  %i ", &lit);
          if (tmp == EOF) break;
          del = tmp > 0; } } }

    if (!lit) {
      if (!fileSwitchFlag) tmp = fscanf (S->inputFile, " %i ", &lit);  // Read a literal.
      else {
        if (S->binMode == 1) {
          tmp = read_lit (S, &lit); }
        else {
          tmp = fscanf (S->proofFile, " %i ", &lit); } }
      if (tmp == EOF && !fileSwitchFlag) {
        if (S->warning != NOWARNING) {
          printf ("\rc WARNING: early EOF of the input formula\n");
          printf ("\rc WARNING: %i clauses less than expected\n", nZeros); }
        if (S->warning == HARDWARNING) exit (HARDWARNING);
        fileLine = 0;
        fileSwitchFlag = 1; } }

    if (!tmp && !S->binMode) {
      char ignore[1<<16];
      if (!fileSwitchFlag) { if (fgets (ignore, sizeof (ignore), S->inputFile) == NULL) printf ("c\n"); }
      else                   if (fgets (ignore, sizeof (ignore), S->proofFile) == NULL) printf ("c\n");
      if (ignore[0] != 'c') continue;
      for (i = 0; i < sizeof ignore; i++) { if (ignore[i] == '\n') break; }
      if (i == sizeof ignore) {
        printf ("c ERROR: comment longer than %zu characters: %s\n", sizeof ignore, ignore);
        exit (HARDWARNING); }
      if (S->verb) printf ("\rc WARNING: parsing mismatch assuming a comment\n");
      continue; }

    if (abs (lit) > S->maxVar) S->maxVar = abs (lit);
    if (tmp == EOF && fileSwitchFlag) break;
    if (abs (lit) > S->nVars && !fileSwitchFlag) {
      printf ("\rc illegal literal %i due to max var %i\n", lit, S->nVars); exit (0); }
    if (!lit) {
      fileLine++;
      if (size > S->maxSize) S->maxSize = size;
      int pivot = buffer[0];
      buffer[size] = 0;
      qsort (buffer, size, sizeof (int), compare);
      int j = 0;
      for (i = 0; i < size; ++i) {
        if (buffer[i] == buffer[i+1]) {
          if (S->warning != NOWARNING) {
            printf ("\rc WARNING: detected and deleted duplicate literal %i at position %i of proof line %i\n", buffer[i+1], i+1, fileLine); }
          if (S->warning == HARDWARNING) exit (HARDWARNING); }
        else { buffer[j++] = buffer[i]; } }
      buffer[j] = 0; size = j;

      if (size == 0 && !fileSwitchFlag) retvalue = UNSAT;
      if (del && S->mode == BACKWARD_UNSAT && size <= 1)  {
        if (S->warning != NOWARNING) {
          printf ("\rc WARNING: backward mode ignores deletion of (pseudo) unit clause ");
          printClause (buffer); }
        if (S->warning == HARDWARNING) exit (HARDWARNING);
        del = 0; size = 0; continue; }
      int rem = buffer[0];
      buffer[size] = 0;
      unsigned int hash = getHash (buffer);
      if (del) {
        if (S->delete) {
          long match = 0;
            match = matchClause (S, hashTable[hash], hashUsed[hash], buffer, size);
            if (match == 0) {
              if (S->warning != NOWARNING) {
                printf ("\rc WARNING: deleted clause on proof line %i does not occur: ", fileLine); printClause (buffer); }
              if (S->warning == HARDWARNING) exit (HARDWARNING);
              goto end_delete; }
            if (S->mode == FORWARD_SAT) S->DB[ match - 2 ] = rem;
            hashUsed[hash]--;
            active--;
            if (S->nStep == S->nAlloc) { S->nAlloc = (S->nAlloc * 3) >> 1;
              S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
//              printf ("c proof allocation increased to %li\n", S->nAlloc);
              if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
            S->proof[S->nStep++] = (match << INFOBITS) + 1; }
        end_delete:;
        if (del) { del = 0; size = 0; continue; } }

      if (S->mem_used + size + EXTRA >= DBsize) { DBsize = (DBsize * 3) >> 1;
	S->DB = (int *) realloc (S->DB, DBsize * sizeof (int));
//        printf("c database increased to %li\n", DBsize);
        if (S->DB == NULL) { printf("c MEMOUT: reallocation of clause database failed\n"); exit (0); } }
      int *clause = &S->DB[S->mem_used + EXTRA - 1];
      if (size != 0) clause[PIVOT] = pivot;
      clause[ID] = 2 * S->count; S->count++;
      finalClause = S->mem_used + EXTRA - 1;
      if (S->mode == FORWARD_SAT) if (nZeros > 0) clause[ID] |= ACTIVE;

      for (i = 0; i < size; ++i) { clause[ i ] = buffer[ i ]; } clause[ i ] = 0;
      S->mem_used += size + EXTRA;

      hash = getHash (clause);
      if (hashUsed[hash] == hashMax[hash]) { hashMax[hash] = (hashMax[hash] * 3) >> 1;
        hashTable[hash] = (long *) realloc (hashTable[hash], sizeof (long*) * hashMax[hash]);
        if (hashTable[hash] == NULL) { printf("c MEMOUT reallocation of hash table %i failed\n", hash); exit (0); } }
      hashTable[ hash ][ hashUsed[hash]++ ] = (long) (clause - S->DB);

      active++;
      if (nZeros > 0) { // if still parsing the formula
        S->formula[S->nClauses - nZeros] = (((long) (clause - S->DB)) << INFOBITS); }
      else {
        if (S->nStep == S->nAlloc) { S->nAlloc = (S->nAlloc * 3) >> 1;
          S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
//        printf ("c proof allocation increased to %li\n", S->nAlloc);
          if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
        S->proof[S->nStep++] = (((long) (clause - S->DB)) << INFOBITS); }

      if (nZeros <= 0) S->nLemmas++;

      if (!nZeros) S->lemmas   = (long) (clause - S->DB); // S->lemmas is no longer pointer
      size = 0; del = 0; --nZeros; }                      // Reset buffer
   else {
     buffer[size++] = lit;                                // Add literal to buffer
     if (size == bufferAlloc) { bufferAlloc = (bufferAlloc * 3) >> 1;
       buffer = (int*) realloc (buffer, sizeof (int) * bufferAlloc);
       if (buffer == NULL) {
        printf ("c MEMOUT: failed to reallocate buffer\n"); exit (0); } } } }

  if (S->mode == FORWARD_SAT && active) {
    if (S->warning != NOWARNING)
      printf ("\rc WARNING: %i clauses active if proof succeeds\n", active);
    if (S->warning == HARDWARNING) exit (HARDWARNING);
    for (i = 0; i < BIGINIT; i++) {
      int j;
      for (j = 0; j < hashUsed[i]; j++) {
        printf ("\rc ");
        int *clause = S->DB + hashTable [i][j];
        printClause (clause);
        if (S->nStep == S->nAlloc) { S->nAlloc = (S->nAlloc * 3) >> 1;
          S->proof = (long*) realloc (S->proof, sizeof (long) * S->nAlloc);
//          printf ("c proof allocation increased to %li\n", S->nAlloc);
          if (S->proof == NULL) { printf("c MEMOUT: reallocation of proof list failed\n"); exit (0); } }
        S->proof[S->nStep++] = (((long) (clause - S->DB)) << INFOBITS) + 1; } } }

  S->DB = (int *) realloc (S->DB, S->mem_used * sizeof (int));
  if (S->mem_used && S->DB == NULL) { printf("c MEMOUT: reallocation of DB failed\n"); exit (0); }

  for (i = 0; i < BIGINIT; i++) free (hashTable[i]);
  free (hashTable);
  free (hashUsed);
  free (hashMax);
  free (buffer);

  int *clause = &S->DB[finalClause];
  if (clause) clause[ID] |= ACTIVE; // temporary

  printf ("\rc finished parsing");
  if (S->nReads) printf (", read %li bytes from proof file", S->nReads);
  printf ("\n");

  int n = S->maxVar;
  S->falseStack = (int  *) malloc ((    n + 1) * sizeof (int )); // Stack of falsified literals -- this pointer is never changed
  S->reason     = (long *) malloc ((    n + 1) * sizeof (long)); // Array of clauses
  S->used       = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->used     += n; // Labels for variables, non-zero means false
  S->max        = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->max      += n; // Labels for variables, non-zero means false
  S->falseA     = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->falseA   += n; // Labels for variables, non-zero means false
  S->setMap     = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->setMap   += n; // Labels for variables, non-zero means false
  S->setTruth   = (int  *) malloc ((2 * n + 1) * sizeof (int )); S->setTruth += n; // Labels for variables, non-zero means false

  S->optproof   = (long *) malloc (sizeof(long) * (2 * S->nLemmas + S->nClauses));

  S->maxRAT = INIT;
  S->RATset = (long*) malloc (sizeof (long) * S->maxRAT);
  for (i = 0; i < S->maxRAT; i++) S->RATset[i] = 0; // is this required?

  S->preRAT = (int*) malloc (sizeof (int) * n);

  S->lratAlloc  = INIT;
  S->lratSize   = 0;
  S->lratTable  = (int  *) malloc (sizeof(int ) * S->lratAlloc);
  S->lratLookup = (long *) malloc (sizeof(long) * (S->count + 1));

  S->maxDependencies = INIT;
  S->dependencies = (int*) malloc (sizeof (int) * S->maxDependencies);
  for (i = 0; i < S->maxDependencies; i++) S->dependencies[i] = 0;  // is this required?

  S->wlist = (long**) malloc (sizeof (long*) * (2*n+1)); S->wlist += n;

  for (i = 1; i <= n; ++i) { S->max     [ i] = S->max     [-i] = INIT;
                             S->setMap  [ i] = S->setMap  [-i] =    0;
                             S->setTruth[ i] = S->setTruth[-i] =    0;
                             S->wlist   [ i] = (long*) malloc (sizeof (long) * S->max[ i]);
                             S->wlist   [-i] = (long*) malloc (sizeof (long) * S->max[-i]); }

  S->unitStackSize = INIT;
  S->unitStack = (long *) malloc (sizeof (long) * S->unitStackSize);

  return retvalue; }

void freeMemory (struct solver *S) {
  free (S->DB);
  free (S->falseStack);
  free (S->reason);
  free (S->proof);
  free (S->formula);
  int i;
  for (i = 1; i <= S->maxVar; ++i) { free (S->wlist[i]); free (S->wlist[-i]); }
  free (S->used   - S->maxVar);
  free (S->max    - S->maxVar);
  free (S->falseA - S->maxVar);
  free (S->wlist  - S->maxVar);
  free (S->RATset);
  free (S->dependencies);
  return; }

int onlyDelete (struct solver* S, int begin, int end) {
  int step;
  for (step = begin; step < end; step++)
    if ((S->proof[step] & 1) == 0) return 0;
  return 1; }

void printHelp ( ) {
  printf ("usage: drat-trim [INPUT] [<PROOF>] [<option> ...]\n\n");
  printf ("where <option> is one of the following\n\n");
  printf ("  -h          print this command line option summary\n");
  printf ("  -c CORE     prints the unsatisfiable core to the file CORE (DIMACS format)\n");
  printf ("  -a ACTIVE   prints the active clauses to the file ACTIVE (DIMACS format)\n");
  printf ("  -l LEMMAS   prints the core lemmas to the file LEMMAS (DRAT format)\n");
  printf ("  -L LEMMAS   prints the core lemmas to the file LEMMAS (LRAT format)\n");
  printf ("  -r TRACE    resolution graph in the TRACE file (TRACECHECK format)\n\n");
  printf ("  -t <lim>    time limit in seconds (default %i)\n", TIMEOUT);
  printf ("  -u          default unit propatation (i.e., no core-first)\n");
  printf ("  -f          forward mode for UNSAT\n");
  printf ("  -v          more verbose output\n");
  printf ("  -b          show progress bar\n");
  printf ("  -O          optimize proof till fixpoint by repeating verification\n");
  printf ("  -C          compress core lemmas (emit binary proof)\n");
  printf ("  -D          delete proof file after parsing\n");
  printf ("  -I          force ASCII proof parse mode\n");
  printf ("  -i          force binary proof parse mode\n");
  printf ("  -w          suppress warning messages\n");
  printf ("  -W          exit after first warning\n");
  printf ("  -p          run in plain mode (i.e., ignore deletion information)\n\n");
  printf ("  -R          turn off reduce mode\n\n");
  printf ("  -S          run in SAT check mode (forward checking)\n\n");
  printf ("  -U          only allow RUP additions\n");
  printf ("and input and proof are specified as follows\n\n");
  printf ("  INPUT       input file in DIMACS format\n");
  printf ("  PROOF       proof file in DRAT format (stdin if no argument)\n\n");
  exit (0); }

int binChar (int c) {
  // ASCII characters: 10 (LF), 13 (CR), 32 (' '), 45 ('-'), 48 ('0'), 57 ('9'), 99 ('c'), 100 ('d')
  if ((c != 10) && (c != 13) && (c != 32) && (c != 45) && ((c < 48) || (c > 57)) && (c != 99) && (c != 100))
    return 1;
  return 0;
}

int main (int argc, char** argv) {
  struct solver S;

  S.inputFile  = NULL;
  S.proofFile  = stdin;
  S.coreStr    = NULL;
  S.activeFile = NULL;
  S.lemmaStr   = NULL;
  S.lratFile   = NULL;
  S.traceFile  = NULL;
  S.timeout    = TIMEOUT;
  S.nReads     = 0;
  S.nWrites    = 0;
  S.mask       = 0;
  S.verb       = 0;
  S.delProof   = 0;
  S.backforce  = 0;
  S.optimize   = 0;
  S.warning    = 0;
  S.prep       = 0;
  S.bar        = 0;
  S.mode       = BACKWARD_UNSAT;
  S.delete     = 1;
  S.reduce     = 1;
  S.binMode    = 0;
  S.binOutput  = 0;
  S.rupOnly    = 0;
  gettimeofday (&S.start_time, NULL);

  int i, tmp = 0;
  for (i = 1; i < argc; i++) {
    if        (argv[i][0] == '-') {
      if      (argv[i][1] == 'h') printHelp ();
      else if (argv[i][1] == 'c') S.coreStr    = argv[++i];
      else if (argv[i][1] == 'a') S.activeFile = fopen (argv[++i], "w");
      else if (argv[i][1] == 'l') S.lemmaStr   = argv[++i];
      else if (argv[i][1] == 'L') S.lratFile   = fopen (argv[++i], "w");
      else if (argv[i][1] == 'r') S.traceFile  = fopen (argv[++i], "w");
      else if (argv[i][1] == 't') S.timeout    = atoi (argv[++i]);
      else if (argv[i][1] == 'b') S.bar        = 1;
      else if (argv[i][1] == 'B') S.backforce  = 1;
      else if (argv[i][1] == 'O') S.optimize   = 1;
      else if (argv[i][1] == 'C') S.binOutput  = 1;
      else if (argv[i][1] == 'D') S.delProof   = 1;
      else if (argv[i][1] == 'i') S.binMode    = 1;
      else if (argv[i][1] == 'I') S.binMode    = -1;
      else if (argv[i][1] == 'u') S.mask       = 1;
      else if (argv[i][1] == 'v') S.verb       = 1;
      else if (argv[i][1] == 'w') S.warning    = NOWARNING;
      else if (argv[i][1] == 'W') S.warning    = HARDWARNING;
      else if (argv[i][1] == 'p') S.delete     = 0;
      else if (argv[i][1] == 'R') S.reduce     = 0;
      else if (argv[i][1] == 'f') S.mode       = FORWARD_UNSAT;
      else if (argv[i][1] == 'S') S.mode       = FORWARD_SAT;
      else if (argv[i][1] == 'U') S.rupOnly    = 1; }
    else {
      tmp++;
      if (tmp == 1) {
        S.inputFile = fopen (argv[1], "r");
        if (S.inputFile == NULL) {
          printf ("\rc error opening \"%s\".\n", argv[i]); return ERROR; } }

      else if (tmp == 2) {
        S.proofFile = fopen (argv[2], "r");
        if (S.proofFile == NULL) {
          printf ("\rc error opening \"%s\".\n", argv[i]); return ERROR; }

       int c, comment = 1;
       if (S.binMode == 0) {
          c = getc_unlocked (S.proofFile); // check the first character in the file
          if (c == EOF) { S.binMode = 1; continue; }
          if (binChar (c)) {
             printf ("\rc turning on binary mode checking\n");
             S.binMode = 1; }
          if (c != 99) comment = 0; }
        if (S.binMode == 0) {
          c = getc_unlocked (S.proofFile); // check the second character in the file
          if (c == EOF) { S.binMode = 1; continue; }
          if (binChar (c)) {
             printf ("\rc turning on binary mode checking\n");
             S.binMode = 1; }
          if (c != 32) comment = 0; }
        if (S.binMode == 0) {
          int j;
          for (j = 0; j < 10; j++) {
            c = getc_unlocked (S.proofFile);
            if (c == EOF) break;
            if (binChar (c) && (!comment || c < 65 || c > 122)) {
              printf ("\rc turning on binary mode checking\n");
              S.binMode = 1; break; } } }
        fclose (S.proofFile);
        if (S.binMode == -1) S.binMode = 0;
        S.proofFile = fopen (argv[2], "r");
        if (S.proofFile == NULL) {
          printf ("\rc error opening \"%s\".\n", argv[i]); return ERROR; } } } }

  if (tmp == 1) printf ("\rc reading proof from stdin\n");
  if (tmp == 0) printHelp ();

  int parseReturnValue = parse (&S);

  fclose (S.inputFile);
  fclose (S.proofFile);

  if (S.mode == FORWARD_UNSAT) {
    S.reduce = 0; }

  if (S.delProof && argv[2] != NULL) {
    int ret = remove(argv[2]);
    if (ret == 0) printf("c deleted proof %s\n", argv[2]); }

  int sts = ERROR;
  if       (parseReturnValue == ERROR)          printf ("\rs MEMORY ALLOCATION ERROR\n");
  else if  (parseReturnValue == UNSAT)          printf ("\rc trivial UNSAT\ns VERIFIED\n");
  else if  ((sts = verify (&S, -1, -1)) == UNSAT) printf ("\rs VERIFIED\n");
  else if  (sts == DERIVATION)                  printf ("\rs DERIVATION\n");
  else printf ("\ns NOT VERIFIED\n")  ;
  struct timeval current_time;
  gettimeofday (&current_time, NULL);
  long runtime = (current_time.tv_sec  - S.start_time.tv_sec) * 1000000 +
                 (current_time.tv_usec - S.start_time.tv_usec);
  printf ("\rc verification time: %.3f seconds\n", (double) (runtime / 1000000.0));

  if (S.optimize) {
    printf("c proof optimization started (ignoring the timeout)\n");
    int iteration = 1;
    while (S.nRemoved && iteration < 10000) {
      deactivate (&S);
      shuffleProof (&S, iteration);
      iteration++;
      verify (&S, 0, 0); } }

  freeMemory (&S);
  return (sts != UNSAT); // 0 on success, 1 on any failure
}

